Optimal Patrol Widths in the Infinite-Corridor Barrier-Guarding Game

A guard of speed at most one and capture radius $r$ patrols an infinite corridor. An intruder knows the patrol and can follow any path of speed at most $q$ from one end to the other. We determine where the maximum width permitted by straight wall runners can be guarded against all such paths. Write $W_{\mathrm{opt}}(q)$ for the supremum over patrols with bounded longitudinal excursion and $F(q)=2r\sqrt{1+(3q^2+2q-1)^{-1}}$ for the wall ceiling on $1/3 < q < 1$. A four-leg bowtie attains $F(q)$ exactly for $q_a\le q < 1$, where $0.457892036651 < q_a < 0.457892036652$. For every $1/3 < q < q_a$ the supremum is strictly smaller. As $q$ approaches $q_a$ from below, $F(q)-W_{\mathrm{opt}}(q)$ is bounded above and below by positive constant multiples of $r(q_a-q)^2$. The lower estimate controls near-optimal patrols uniformly in their period. A rescaled bowtie gives the matching upper estimate. We also prove that periodic patrols give the same supremum as bounded-excursion patrols. For $q\ge1$ the one-way optimum is $r\sqrt{4+q^{-2}}$, a transverse sweep. This sweep is optimal against transit in both directions for $q\ge1/2$. At low speeds, $qW_{\mathrm{opt}}(q)/r$ tends to two, and an explicit ten-leg patrol guards width greater than $(2/q-1.235353)r$ throughout $0 < q\le1/40$. Rational spacetime and flux certificates give finite-speed bounds, including $6.944691333740r < W_{\mathrm{opt}}(1/4)\le8.10r$.

==> anc/README.md <==
# Verification files for the infinite-corridor barrier-guarding game

## Exact Python checks

From the directory containing `main.tex`, run these thirteen entry points with Python 3. The slow-bowtie series check requires SymPy and mpmath. The other twelve use the standard library. Use the default assertion settings when running a certificate checker.

```sh
python3 -B anc/verify_certificates.py
python3 -B anc/escape/verify_escape.py
python3 -B anc/gap/check_wall_gap_upper.py
python3 -B anc/gap/check_tilted_gap.py
python3 -B anc/bends/check_bowtie_transition.py
python3 -B anc/bends/check_critical_bends.py
python3 -B anc/hooks/check_slow_hooks.py
python3 -B anc/height/check_fixed_height.py
python3 -B anc/faces/check_fan_face_rate.py
python3 -B anc/slow/check_slow_widths.py
python3 -B anc/slow/check_slow_bowties.py
python3 -B anc/bends/check_fifth_leg.py
python3 -B anc/slow/check_direction_rate.py
```

| Entry point | Inputs and conclusions |
| --- | --- |
| `verify_certificates.py` | Reads the bundled `certificates_data.tar.gz`. Checks the critical root enclosure, uniqueness and obstacle inequalities (Lemma 3.6), the 64-leg surface at `q = 1/4`, six 18-leg surfaces, three unrestricted flux certificates, and five bounded-height chord certificates (Section 4.5). Also checks the 24-permutation form of the two-way inequality (Theorem 6.1) and a supplementary boundary-layer witness. |
| `escape/verify_escape.py` | Theorem 4.1. Checks the endpoint of the straight-lane escape range, the fixed V-shaped trajectory on 64 rational subintervals, and the finite leg, tail and clearance inequalities for the rounded trajectory. The paper proves how the three trajectories cover every speed between one third and the critical root. |
| `gap/check_wall_gap_upper.py` | Theorem 4.3. Reuses the packaged escape arithmetic to enclose the derivative of the clearance and all 19 strict side conditions for the scaled bowtie. Checks the upper coefficient 175 and the guarded-width and ceiling endpoints at `q = 0.45785`. |
| `gap/check_tilted_gap.py` | Proposition 4.7. For the tilted bowtie `d = d_* - 3.735 (q_a - q)`, `a = A(d, q)` it checks the same 19 margins on eight boxes covering `[0.4578, q_a]`, bounds the derivative of `a - a_*` by `2.431` and the quadratic coefficient by `51.605`, encloses the limiting coefficient in `(51.28352020, 51.28352025)`, and checks the sample patrol at `q = 0.45785` of width above `3.3682504612`. It imports the intervals, the integral and the margins from `check_wall_gap_upper.py`. |
| `hooks/check_slow_hooks.py` | Theorem 5.2. Checks the capture margins for the ten-leg patrol, the sign of the derivative of its regularized half-width, and the bound `1.235352896057745` for the limiting additive loss. Its interval covers the full interval `[0, 1/40]`. |
| `height/check_fixed_height.py` | Theorem 3.8 and Section 4.5.3. Encloses the five fixed-height ceilings at speed 1/4 and the equality example at height 4/5 using rational intervals. |
| `faces/check_fan_face_rate.py` | Theorem 4.16. Checks both signs of the tighter critical-root bracket, then passes the saved 66-face rational surface to the original exact verifier. Encloses the chord error, the limiting equal-angle coefficient, all strict handoff and tail margins, and the clearance coefficient for the lower bound. |
| `bends/check_bowtie_transition.py` | Theorem 4.8 and Appendix A. Compares the explicit eight-leg patrol to both ordinary traversal directions for every speed up to 2/5. It uses expressions regular at zero, exact subdivision in speed and inclination, and a half-width margin of 1/10000. On [2/5, 0.457893] it certifies the trial patrol, the rounded escape and the strict margins that permit inward deformation at every possible class maximizer. The derivative and the strict game-to-class comparison below the root are proved in Appendix A. |
| `bends/check_critical_bends.py` | Theorem 4.9 and Appendix B. Checks the 50 and 48.7 quadratic coefficients on [0.4578, q_a], the limiting coefficients for the ordinary and bent patrols, the analytic example at q = 0.45785, and its separate rational 150-triangle example. Twelve geometric legs are represented by fourteen time intervals. |
| `slow/check_slow_widths.py` | Checks the contact and tail inequalities at the enclosed critical root used in Theorem 4.10 (Appendix C), seven finite-speed scanning constructions in Theorem 6.4, the rational constants for Theorem 5.4 (Appendix G), and interval identities used in Appendix H. |
| `slow/check_slow_bowties.py` | Theorem 5.3 and Appendix E. Replays the slow one-way bowtie series and checks five values against the contact integral. |
| `bends/check_fifth_leg.py` | Theorem 4.11 and Appendix D. Checks the two wall handoffs, the limiting coefficients of the one- and two-bend designs, and the explicit five-leg patrol against the ordinary-bowtie bound at `q=0.45789`. |
| `slow/check_direction_rate.py` | Theorem 6.4 and Appendix I. Replays a finite stationary identity and the two scans in Appendix I at `q=0.0001`. The lower bound uniform over patrols is analytic. |

The slow-bowtie series check uses SymPy for the exact power series in Theorem 5.3 and mpmath for five numerical comparisons with the original contact integral. Appendix E proves localization and optimality within the ordinary class. Appendix H proves the qualitative divergence in Theorem 6.4 using the reachable-set estimates of Appendix F.

With Matplotlib installed, `python3 -B anc/bends/draw_fifth_leg.py /tmp/fifth_leg.pdf` regenerates the full-patrol diagram and enlarged bend in Figure 4.

The optional generator `python3 -B anc/bends/make_bent_surface.py filename.json` uses mpmath to reconstruct the 150-face patrol and calls the rational verifier before writing the requested new file. The main near-critical checker reads the saved rational file directly.

The optional generator `python3 -B anc/faces/fan_surface.py 1` reconstructs and rechecks the one-chord example using mpmath. Add `--output filename.json` to write to a new file. The deficit that the generator prints for its rational file exceeds that of the real construction in Theorem 4.16 by about `2e-17`, from rounding and from the width of the root bracket. The rational patrol has six listed time intervals because its two straight returns are divided at their midpoints. The face count concerns Proposition 4.12. The lower bound over all patrols with this certificate format is analytic.

The finite checks establish inequalities for explicit trajectories and certificates. The proofs of periodic approximation, the geometric separation arguments and the positive lower coefficient in the quadratic gap are in the manuscript.

## Lean library

The archive `hallway_guarding_lean4.tar.gz` contains 52 library modules and the Lake configuration. Of the 52 modules, 39 hold certificate parameters or chunks. The toolchain is Lean 4.15.0 with Mathlib v4.15.0 and pinned dependency revisions in `lake-manifest.json`. With the pinned dependencies available, the build and audit commands are

```sh
cd anc
tar -xzf hallway_guarding_lean4.tar.gz
cd hallway_guarding_lean4/lean
lake build
bash ../scripts/verify_axioms_portable.sh
```

A fresh installation needs the toolchain and dependencies. With network access, `lake exe cache get` fetches the available Mathlib build cache before `lake build`.

The `WallPhase`, `CylindricalUncrossing`, `AttainmentRoot`, `MidlineExcursion` and `BoundedHeightChord` modules contain selected analytic identities, the root bracket and excursion inequalities. The `SurfaceCut` and `ContinuumUpper` modules and their certificate modules check the finite rational hypotheses of the lower and upper bounds. The game-to-certificate implications and the gap theorem use the paper proofs. Theorem 3.8 (fixed-height widths), Theorem 4.16 (face count), Proposition 4.7 (tilted bowtie), and Proposition 6.3 (two-way patrol below 1/2) are proved in the manuscript. Theorems 4.8 and 4.9 use the analytic proofs and rational Python checks in Appendices A and B. The Lean archive replays the seven earlier surface certificates and preserves earlier formal work on slow-speed boundary-layer geometry and drift. Comments inside the `.lean` source files and generator scripts retain the section and theorem numbering of arXiv v2; `lean/README.md` inside `hallway_guarding_lean4.tar.gz` maps each module to the current v3 numbering.


==> anc/bends/bent_surface_045785.json <==
{"format":"rational-oriented-surface-cut-v1","radius":"1","q":"9157/20000","width":"168412523289452357974173757865087/50000000000000000000000000000000","guard_times":["0","400328562490741430640022232793/10000000000000000000000000000000","80065712633457993051273719017179/100000000000000000000000000000000","205863221969706390745118302968187/100000000000000000000000000000000","7025015044989977119290936273977/3125000000000000000000000000000","5478093605873869773611789761223/1562500000000000000000000000000","426660417784478244256028041407521/100000000000000000000000000000000","430663703409385658562428263735451/100000000000000000000000000000000","434666989034293072868828486063381/100000000000000000000000000000000","51072941604284365161370198275263/10000000000000000000000000000000","318263462689546024653773283351819/50000000000000000000000000000000","131092836969812985275947644900543/20000000000000000000000000000000","781261694185313324073582808453723/100000000000000000000000000000000","214331030298465975704614076285743/25000000000000000000000000000000","430663703409385658562428263735451/50000000000000000000000000000000"],"guard_vertices":[["277432800149583256146247212526849/100000000000000000000000000000000","0"],["277432800149583256146247212526849/100000000000000000000000000000000","-4003285624907414306360189471681/100000000000000000000000000000000"],["277437337105544524710632147782193/100000000000000000000000000000000","-80065712498148286127203789433621/100000000000000000000000000000000"],["176045137790453352734201165812889/100000000000000000000000000000000","-5603404762943570277901513980337/100000000000000000000000000000000"],["32155981757690272642829269983457/20000000000000000000000000000000","5603404762943570277901513980337/100000000000000000000000000000000"],["59387709473360191237715367947981/100000000000000000000000000000000","80065712498148286127203789433621/100000000000000000000000000000000"],["2375689857172858392084012128133/4000000000000000000000000000000","4003285624907414306360189471681/100000000000000000000000000000000"],["2375689857172858392084012128133/4000000000000000000000000000000","0"],["2375689857172858392084012128133/4000000000000000000000000000000","-4003285624907414306360189471681/100000000000000000000000000000000"],["59387709473360191237715367947981/100000000000000000000000000000000","-80065712498148286127203789433621/100000000000000000000000000000000"],["32155981757690272642829269983457/20000000000000000000000000000000","-5603404762943570277901513980337/100000000000000000000000000000000"],["176045137790453352734201165812889/100000000000000000000000000000000","5603404762943570277901513980337/100000000000000000000000000000000"],["277437337105544524710632147782193/100000000000000000000000000000000","80065712498148286127203789433621/100000000000000000000000000000000"],["277432800149583256146247212526849/100000000000000000000000000000000","4003285624907414306360189471681/100000000000000000000000000000000"],["277432800149583256146247212526849/100000000000000000000000000000000","0"]],"vertices":[["0","0","0"],["0","177432800149583256246247212526849/100000000000000000000000000000000","0"],["1700100309389586967070498976379/50000000000000000000000000000000","177432800149583256246247212526849/100000000000000000000000000000000","1556781853308044819732894281929/100000000000000000000000000000000"],["1700100309389586967070498976379/50000000000000000000000000000000","0","1556781853308044819732894281929/100000000000000000000000000000000"],["1700100309389586967070498976379/50000000000000000000000000000000","7097925791076183295775019732179/4000000000000000000000000000000","1556781853308044819732894281929/100000000000000000000000000000000"],["169867491135344431093667871659/20000000000000000000000000000000","177440465285930368405913157537691/100000000000000000000000000000000","97198400411513146396613982409/25000000000000000000000000000000"],["1700100309389586967070498976379/50000000000000000000000000000000","35497302425709188723483186450139/20000000000000000000000000000000","1556025434014199639785987767433/100000000000000000000000000000000"],["0","168412523289452357974173757865087/50000000000000000000000000000000","-80452228459370547683097595666783/100000000000000000000000000000000"],["169867491135344431093667871659/20000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","-81301565915047269838557441650521/100000000000000000000000000000000"],["339791893761511449909882177571/20000000000000000000000000000000","88731729759942700244256068965389/50000000000000000000000000000000","777112836970592768369107264971/100000000000000000000000000000000"],["1700100309389586967070498976379/50000000000000000000000000000000","177524843790340804856959066242539/100000000000000000000000000000000","776877816751052031190131813781/50000000000000000000000000000000"],["339791893761511449909882177571/20000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","-82151187928178104932630016959949/100000000000000000000000000000000"],["1274575732769918251282109531477/50000000000000000000000000000000","8875088966318479161985202029443/5000000000000000000000000000000","1164482500057106833992381916421/100000000000000000000000000000000"],["1700100309389586967070498976379/50000000000000000000000000000000","177547796242173578760388819472413/100000000000000000000000000000000","1551485105899190074967044285603/100000000000000000000000000000000"],["1274575732769918251282109531477/50000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","-83001379924910384185636323215081/100000000000000000000000000000000"],["1700100309389586967070498976379/50000000000000000000000000000000","44388854707713021683805097680081/25000000000000000000000000000000","193803212052846421636975720667/12500000000000000000000000000000"],["1700100309389586967070498976379/50000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","-83852429078149721617204591613353/100000000000000000000000000000000"],["80065712633457993051273719017179/100000000000000000000000000000000","176907341996502582789262232234881/100000000000000000000000000000000","36658086529228742918816217721303/100000000000000000000000000000000"],["80065712633457993051273719017179/100000000000000000000000000000000","0","36658086529228742918816217721303/100000000000000000000000000000000"],["80065712633457993051273719017179/100000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","-16052129007675848515865680315777/10000000000000000000000000000000"],["80065712633457993051273719017179/100000000000000000000000000000000","277437337105544524710632147782193/100000000000000000000000000000000","-16052129007675848515865680315777/10000000000000000000000000000000"],["205863221969706390745118302968187/100000000000000000000000000000000","176045137790453352734201165812889/100000000000000000000000000000000","4712723808941503653017104497463/5000000000000000000000000000000"],["205863221969706390745118302968187/100000000000000000000000000000000","0","4712723808941503653017104497463/5000000000000000000000000000000"],["205863221969706390745118302968187/100000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","-102924900427157155017130930929813/100000000000000000000000000000000"],["205863221969706390745118302968187/100000000000000000000000000000000","176045137790453352734201165812889/100000000000000000000000000000000","-102924900427157155017130930929813/100000000000000000000000000000000"],["430663703409385658562428263735451/100000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","0"],["430663703409385658562428263735451/100000000000000000000000000000000","6375689857172858388084012128133/4000000000000000000000000000000","0"],["427263502790606484628287265782693/100000000000000000000000000000000","6375689857172858388084012128133/4000000000000000000000000000000","-1556781853308044819732894281929/100000000000000000000000000000000"],["427263502790606484628287265782693/100000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","-1556781853308044819732894281929/100000000000000000000000000000000"],["427263502790606484628287265782693/100000000000000000000000000000000","159376901802000133553972022425699/100000000000000000000000000000000","-1556781853308044819732894281929/100000000000000000000000000000000"],["107453591488427234101739981094289/25000000000000000000000000000000","159384581292974347542434358192483/100000000000000000000000000000000","-97198400411513146396613982409/25000000000000000000000000000000"],["427263502790606484628287265782693/100000000000000000000000000000000","159338534450358772330931583479479/100000000000000000000000000000000","-1556025434014199639785987767433/100000000000000000000000000000000"],["430663703409385658562428263735451/100000000000000000000000000000000","0","80452228459370547683097595666783/100000000000000000000000000000000"],["107453591488427234101739981094289/25000000000000000000000000000000","0","81301565915047269838557441650521/100000000000000000000000000000000"],["107241185985144525328219713211899/25000000000000000000000000000000","39840396764754828864958844449849/25000000000000000000000000000000","-777112836970592768369107264971/100000000000000000000000000000000"],["427263502790606484628287265782693/100000000000000000000000000000000","31860040557712782218277689897527/20000000000000000000000000000000","-776877816751052031190131813781/50000000000000000000000000000000"],["107241185985144525328219713211899/25000000000000000000000000000000","0","82151187928178104932630016959949/100000000000000000000000000000000"],["428114551943845822059864044672497/100000000000000000000000000000000","79661633626267566354321737570657/50000000000000000000000000000000","-1164482500057106833992381916421/100000000000000000000000000000000"],["427263502790606484628287265782693/100000000000000000000000000000000","159277250336731137187958696257761/100000000000000000000000000000000","-1551485105899190074967044285603/100000000000000000000000000000000"],["428114551943845822059864044672497/100000000000000000000000000000000","0","83001379924910384185636323215081/100000000000000000000000000000000"],["427263502790606484628287265782693/100000000000000000000000000000000","3185392554961052584262542500197/2000000000000000000000000000000","-193803212052846421636975720667/12500000000000000000000000000000"],["427263502790606484628287265782693/100000000000000000000000000000000","0","83852429078149721617204591613353/100000000000000000000000000000000"],["5478093605873869773611789761223/1562500000000000000000000000000","159917704582402133159085283495293/100000000000000000000000000000000","-36658086529228742918816217721303/100000000000000000000000000000000"],["5478093605873869773611789761223/1562500000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","-36658086529228742918816217721303/100000000000000000000000000000000"],["5478093605873869773611789761223/1562500000000000000000000000000","0","16052129007675848515865680315777/10000000000000000000000000000000"],["5478093605873869773611789761223/1562500000000000000000000000000","59387709473360191237715367947981/100000000000000000000000000000000","16052129007675848515865680315777/10000000000000000000000000000000"],["7025015044989977119290936273977/3125000000000000000000000000000","32155981757690272642829269983457/20000000000000000000000000000000","-4712723808941503653017104497463/5000000000000000000000000000000"],["7025015044989977119290936273977/3125000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","-4712723808941503653017104497463/5000000000000000000000000000000"],["7025015044989977119290936273977/3125000000000000000000000000000","0","102924900427157155017130930929813/100000000000000000000000000000000"],["7025015044989977119290936273977/3125000000000000000000000000000","32155981757690272642829269983457/20000000000000000000000000000000","102924900427157155017130930929813/100000000000000000000000000000000"],["434063904028164832496569261688209/100000000000000000000000000000000","6375689857172858388084012128133/4000000000000000000000000000000","1556781853308044819732894281929/100000000000000000000000000000000"],["434063904028164832496569261688209/100000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","1556781853308044819732894281929/100000000000000000000000000000000"],["434063904028164832496569261688209/100000000000000000000000000000000","159376901802000133553972022425699/100000000000000000000000000000000","1556781853308044819732894281929/100000000000000000000000000000000"],["215756520432531190358948301546873/50000000000000000000000000000000","159384581292974347542434358192483/100000000000000000000000000000000","97198400411513146396613982409/25000000000000000000000000000000"],["434063904028164832496569261688209/100000000000000000000000000000000","159338534450358772330931583479479/100000000000000000000000000000000","1556025434014199639785987767433/100000000000000000000000000000000"],["215756520432531190358948301546873/50000000000000000000000000000000","0","-81301565915047269838557441650521/100000000000000000000000000000000"],["430663703409385658562428263735451/100000000000000000000000000000000","0","-80452228459370547683097595666783/100000000000000000000000000000000"],["216181331439096607905988837311653/50000000000000000000000000000000","39840396764754828864958844449849/25000000000000000000000000000000","777112836970592768369107264971/100000000000000000000000000000000"],["434063904028164832496569261688209/100000000000000000000000000000000","31860040557712782218277689897527/20000000000000000000000000000000","776877816751052031190131813781/50000000000000000000000000000000"],["216181331439096607905988837311653/50000000000000000000000000000000","0","-82151187928178104932630016959949/100000000000000000000000000000000"],["86642570974985099012998496559681/20000000000000000000000000000000","79661633626267566354321737570657/50000000000000000000000000000000","1164482500057106833992381916421/100000000000000000000000000000000"],["434063904028164832496569261688209/100000000000000000000000000000000","159277250336731137187958696257761/100000000000000000000000000000000","1551485105899190074967044285603/100000000000000000000000000000000"],["86642570974985099012998496559681/20000000000000000000000000000000","0","-83001379924910384185636323215081/100000000000000000000000000000000"],["434063904028164832496569261688209/100000000000000000000000000000000","3185392554961052584262542500197/2000000000000000000000000000000","193803212052846421636975720667/12500000000000000000000000000000"],["434063904028164832496569261688209/100000000000000000000000000000000","0","-83852429078149721617204591613353/100000000000000000000000000000000"],["51072941604284365161370198275263/10000000000000000000000000000000","159917704582402133159085283495293/100000000000000000000000000000000","36658086529228742918816217721303/100000000000000000000000000000000"],["51072941604284365161370198275263/10000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","36658086529228742918816217721303/100000000000000000000000000000000"],["51072941604284365161370198275263/10000000000000000000000000000000","0","-16052129007675848515865680315777/10000000000000000000000000000000"],["51072941604284365161370198275263/10000000000000000000000000000000","59387709473360191237715367947981/100000000000000000000000000000000","-16052129007675848515865680315777/10000000000000000000000000000000"],["318263462689546024653773283351819/50000000000000000000000000000000","32155981757690272642829269983457/20000000000000000000000000000000","4712723808941503653017104497463/5000000000000000000000000000000"],["318263462689546024653773283351819/50000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","4712723808941503653017104497463/5000000000000000000000000000000"],["318263462689546024653773283351819/50000000000000000000000000000000","0","-102924900427157155017130930929813/100000000000000000000000000000000"],["318263462689546024653773283351819/50000000000000000000000000000000","32155981757690272642829269983457/20000000000000000000000000000000","-102924900427157155017130930929813/100000000000000000000000000000000"],["430663703409385658562428263735451/50000000000000000000000000000000","0","0"],["13405112596874877237354930148721/1562500000000000000000000000000","177432800149583256246247212526849/100000000000000000000000000000000","-1556781853308044819732894281929/100000000000000000000000000000000"],["430663703409385658562428263735451/50000000000000000000000000000000","177432800149583256246247212526849/100000000000000000000000000000000","0"],["13405112596874877237354930148721/1562500000000000000000000000000","0","-1556781853308044819732894281929/100000000000000000000000000000000"],["13405112596874877237354930148721/1562500000000000000000000000000","7097925791076183295775019732179/4000000000000000000000000000000","-1556781853308044819732894281929/100000000000000000000000000000000"],["860478069363094594969388188112607/100000000000000000000000000000000","177440465285930368405913157537691/100000000000000000000000000000000","-97198400411513146396613982409/25000000000000000000000000000000"],["13405112596874877237354930148721/1562500000000000000000000000000","35497302425709188723483186450139/20000000000000000000000000000000","-1556025434014199639785987767433/100000000000000000000000000000000"],["860478069363094594969388188112607/100000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","81301565915047269838557441650521/100000000000000000000000000000000"],["430663703409385658562428263735451/50000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","80452228459370547683097595666783/100000000000000000000000000000000"],["859628447349963759875307116583047/100000000000000000000000000000000","88731729759942700244256068965389/50000000000000000000000000000000","-777112836970592768369107264971/100000000000000000000000000000000"],["13405112596874877237354930148721/1562500000000000000000000000000","177524843790340804856959066242539/100000000000000000000000000000000","-776877816751052031190131813781/50000000000000000000000000000000"],["859628447349963759875307116583047/100000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","82151187928178104932630016959949/100000000000000000000000000000000"],["214694563838307870155573077101987/25000000000000000000000000000000","8875088966318479161985202029443/5000000000000000000000000000000","-1164482500057106833992381916421/100000000000000000000000000000000"],["13405112596874877237354930148721/1562500000000000000000000000000","177547796242173578760388819472413/100000000000000000000000000000000","-1551485105899190074967044285603/100000000000000000000000000000000"],["214694563838307870155573077101987/25000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","83001379924910384185636323215081/100000000000000000000000000000000"],["13405112596874877237354930148721/1562500000000000000000000000000","44388854707713021683805097680081/25000000000000000000000000000000","-193803212052846421636975720667/12500000000000000000000000000000"],["13405112596874877237354930148721/1562500000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","83852429078149721617204591613353/100000000000000000000000000000000"],["781261694185313324073582808453723/100000000000000000000000000000000","176907341996502582789262232234881/100000000000000000000000000000000","-36658086529228742918816217721303/100000000000000000000000000000000"],["781261694185313324073582808453723/100000000000000000000000000000000","0","-36658086529228742918816217721303/100000000000000000000000000000000"],["781261694185313324073582808453723/100000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","16052129007675848515865680315777/10000000000000000000000000000000"],["781261694185313324073582808453723/100000000000000000000000000000000","277437337105544524710632147782193/100000000000000000000000000000000","16052129007675848515865680315777/10000000000000000000000000000000"],["131092836969812985275947644900543/20000000000000000000000000000000","176045137790453352734201165812889/100000000000000000000000000000000","-4712723808941503653017104497463/5000000000000000000000000000000"],["131092836969812985275947644900543/20000000000000000000000000000000","0","-4712723808941503653017104497463/5000000000000000000000000000000"],["131092836969812985275947644900543/20000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","102924900427157155017130930929813/100000000000000000000000000000000"],["131092836969812985275947644900543/20000000000000000000000000000000","176045137790453352734201165812889/100000000000000000000000000000000","102924900427157155017130930929813/100000000000000000000000000000000"],["430663703409385658562428263735451/50000000000000000000000000000000","168412523289452357974173757865087/50000000000000000000000000000000","-80452228459370547683097595666783/100000000000000000000000000000000"]],"faces":[{"label":"C","vertices":[0,1,2]},{"label":"C","vertices":[0,2,3]},{"label":"C","vertices":[1,4,2]},{"label":"C","vertices":[1,5,4]},{"label":"C","vertices":[4,5,6]},{"label":"S","vertices":[1,7,8],"piece":0,"witness_times":["0","0","169867491135344431093667871659/20000000000000000000000000000000"]},{"label":"S","vertices":[1,8,5],"piece":0,"witness_times":["0","169867491135344431093667871659/20000000000000000000000000000000","169867491135344431093667871659/20000000000000000000000000000000"]},{"label":"C","vertices":[5,9,6]},{"label":"C","vertices":[6,9,10]},{"label":"S","vertices":[5,8,11],"piece":0,"witness_times":["169867491135344431093667871659/20000000000000000000000000000000","169867491135344431093667871659/20000000000000000000000000000000","339791893761511449909882177571/20000000000000000000000000000000"]},{"label":"S","vertices":[5,11,9],"piece":0,"witness_times":["169867491135344431093667871659/20000000000000000000000000000000","339791893761511449909882177571/20000000000000000000000000000000","339791893761511449909882177571/20000000000000000000000000000000"]},{"label":"C","vertices":[9,12,10]},{"label":"C","vertices":[10,12,13]},{"label":"S","vertices":[9,11,14],"piece":0,"witness_times":["339791893761511449909882177571/20000000000000000000000000000000","339791893761511449909882177571/20000000000000000000000000000000","1274575732769918251282109531477/50000000000000000000000000000000"]},{"label":"S","vertices":[9,14,12],"piece":0,"witness_times":["339791893761511449909882177571/20000000000000000000000000000000","1274575732769918251282109531477/50000000000000000000000000000000","1274575732769918251282109531477/50000000000000000000000000000000"]},{"label":"C","vertices":[12,15,13]},{"label":"S","vertices":[12,14,16],"piece":0,"witness_times":["1274575732769918251282109531477/50000000000000000000000000000000","1274575732769918251282109531477/50000000000000000000000000000000","1700100309389586967070498976379/50000000000000000000000000000000"]},{"label":"S","vertices":[12,16,15],"piece":0,"witness_times":["1274575732769918251282109531477/50000000000000000000000000000000","1700100309389586967070498976379/50000000000000000000000000000000","1700100309389586967070498976379/50000000000000000000000000000000"]},{"label":"S","vertices":[2,4,16],"piece":2,"witness_times":["41117585276841367735933871693587/20000000000000000000000000000000","102785440517729179976573551870603/50000000000000000000000000000000","80065712633457993051273719017179/100000000000000000000000000000000"]},{"label":"S","vertices":[4,6,16],"piece":2,"witness_times":["102785440517729179976573551870603/50000000000000000000000000000000","51382031869548941908945948436861/25000000000000000000000000000000","80065712633457993051273719017179/100000000000000000000000000000000"]},{"label":"S","vertices":[6,10,16],"piece":2,"witness_times":["51382031869548941908945948436861/25000000000000000000000000000000","10274257297419638959481450670701/5000000000000000000000000000000","80065712633457993051273719017179/100000000000000000000000000000000"]},{"label":"S","vertices":[10,13,16],"piece":2,"witness_times":["10274257297419638959481450670701/5000000000000000000000000000000","205459248054370478864185489784041/100000000000000000000000000000000","80065712633457993051273719017179/100000000000000000000000000000000"]},{"label":"S","vertices":[13,15,16],"piece":2,"witness_times":["205459248054370478864185489784041/100000000000000000000000000000000","51362648319014796225765043713781/25000000000000000000000000000000","80065712633457993051273719017179/100000000000000000000000000000000"]},{"label":"C","vertices":[3,2,17]},{"label":"C","vertices":[3,17,18]},{"label":"S","vertices":[2,16,19],"piece":2,"witness_times":["41117585276841367735933871693587/20000000000000000000000000000000","80065712633457993051273719017179/100000000000000000000000000000000","80065712633457993051273719017179/100000000000000000000000000000000"]},{"label":"S","vertices":[2,19,17],"piece":2,"witness_times":["41117585276841367735933871693587/20000000000000000000000000000000","80065712633457993051273719017179/100000000000000000000000000000000","205692170985896950184194000423141/100000000000000000000000000000000"]},{"label":"S","vertices":[17,19,20],"piece":2,"witness_times":["205692170985896950184194000423141/100000000000000000000000000000000","80065712633457993051273719017179/100000000000000000000000000000000","80065712633457993051273719017179/100000000000000000000000000000000"]},{"label":"C","vertices":[18,17,21]},{"label":"C","vertices":[18,21,22]},{"label":"C","vertices":[20,19,23]},{"label":"C","vertices":[20,23,24]},{"label":"S","vertices":[17,20,24],"piece":2,"witness_times":["205692170985896950184194000423141/100000000000000000000000000000000","80065712633457993051273719017179/100000000000000000000000000000000","205863221969706390745118302968187/100000000000000000000000000000000"]},{"label":"S","vertices":[17,24,21],"piece":2,"witness_times":["205692170985896950184194000423141/100000000000000000000000000000000","205863221969706390745118302968187/100000000000000000000000000000000","205863221969706390745118302968187/100000000000000000000000000000000"]},{"label":"C","vertices":[25,26,27]},{"label":"C","vertices":[25,27,28]},{"label":"C","vertices":[26,29,27]},{"label":"C","vertices":[26,30,29]},{"label":"C","vertices":[29,30,31]},{"label":"S","vertices":[26,32,33],"piece":6,"witness_times":["430663703409385658562428263735451/100000000000000000000000000000000","430663703409385658562428263735451/100000000000000000000000000000000","107453591488427234101739981094289/25000000000000000000000000000000"]},{"label":"S","vertices":[26,33,30],"piece":6,"witness_times":["430663703409385658562428263735451/100000000000000000000000000000000","107453591488427234101739981094289/25000000000000000000000000000000","107453591488427234101739981094289/25000000000000000000000000000000"]},{"label":"C","vertices":[30,34,31]},{"label":"C","vertices":[31,34,35]},{"label":"S","vertices":[30,33,36],"piece":6,"witness_times":["107453591488427234101739981094289/25000000000000000000000000000000","107453591488427234101739981094289/25000000000000000000000000000000","107241185985144525328219713211899/25000000000000000000000000000000"]},{"label":"S","vertices":[30,36,34],"piece":6,"witness_times":["107453591488427234101739981094289/25000000000000000000000000000000","107241185985144525328219713211899/25000000000000000000000000000000","107241185985144525328219713211899/25000000000000000000000000000000"]},{"label":"C","vertices":[34,37,35]},{"label":"C","vertices":[35,37,38]},{"label":"S","vertices":[34,36,39],"piece":6,"witness_times":["107241185985144525328219713211899/25000000000000000000000000000000","107241185985144525328219713211899/25000000000000000000000000000000","428114551943845822059864044672497/100000000000000000000000000000000"]},{"label":"S","vertices":[34,39,37],"piece":6,"witness_times":["107241185985144525328219713211899/25000000000000000000000000000000","428114551943845822059864044672497/100000000000000000000000000000000","428114551943845822059864044672497/100000000000000000000000000000000"]},{"label":"C","vertices":[37,40,38]},{"label":"S","vertices":[37,39,41],"piece":6,"witness_times":["428114551943845822059864044672497/100000000000000000000000000000000","428114551943845822059864044672497/100000000000000000000000000000000","427263502790606484628287265782693/100000000000000000000000000000000"]},{"label":"S","vertices":[37,41,40],"piece":6,"witness_times":["428114551943845822059864044672497/100000000000000000000000000000000","427263502790606484628287265782693/100000000000000000000000000000000","427263502790606484628287265782693/100000000000000000000000000000000"]},{"label":"S","vertices":[27,29,41],"piece":4,"witness_times":["56268944256294704970689726316879/25000000000000000000000000000000","45018564474785459721856231998849/20000000000000000000000000000000","5478093605873869773611789761223/1562500000000000000000000000000"]},{"label":"S","vertices":[29,31,41],"piece":4,"witness_times":["45018564474785459721856231998849/20000000000000000000000000000000","225135575931189890926644469988007/100000000000000000000000000000000","5478093605873869773611789761223/1562500000000000000000000000000"]},{"label":"S","vertices":[31,35,41],"piece":4,"witness_times":["225135575931189890926644469988007/100000000000000000000000000000000","225178557460992879372799250321431/100000000000000000000000000000000","5478093605873869773611789761223/1562500000000000000000000000000"]},{"label":"S","vertices":[35,38,41],"piece":4,"witness_times":["225178557460992879372799250321431/100000000000000000000000000000000","22520445535501517969824277395141/10000000000000000000000000000000","5478093605873869773611789761223/1562500000000000000000000000000"]},{"label":"S","vertices":[38,40,41],"piece":4,"witness_times":["22520445535501517969824277395141/10000000000000000000000000000000","225213110133326473659368088880327/100000000000000000000000000000000","5478093605873869773611789761223/1562500000000000000000000000000"]},{"label":"C","vertices":[28,27,42]},{"label":"C","vertices":[28,42,43]},{"label":"S","vertices":[27,41,44],"piece":4,"witness_times":["56268944256294704970689726316879/25000000000000000000000000000000","5478093605873869773611789761223/1562500000000000000000000000000","5478093605873869773611789761223/1562500000000000000000000000000"]},{"label":"S","vertices":[27,44,42],"piece":4,"witness_times":["56268944256294704970689726316879/25000000000000000000000000000000","5478093605873869773611789761223/1562500000000000000000000000000","22497153242348870837823426331231/10000000000000000000000000000000"]},{"label":"S","vertices":[42,44,45],"piece":4,"witness_times":["22497153242348870837823426331231/10000000000000000000000000000000","5478093605873869773611789761223/1562500000000000000000000000000","5478093605873869773611789761223/1562500000000000000000000000000"]},{"label":"C","vertices":[43,42,46]},{"label":"C","vertices":[43,46,47]},{"label":"C","vertices":[45,44,48]},{"label":"C","vertices":[45,48,49]},{"label":"S","vertices":[42,45,49],"piece":4,"witness_times":["22497153242348870837823426331231/10000000000000000000000000000000","5478093605873869773611789761223/1562500000000000000000000000000","7025015044989977119290936273977/3125000000000000000000000000000"]},{"label":"S","vertices":[42,49,46],"piece":4,"witness_times":["22497153242348870837823426331231/10000000000000000000000000000000","7025015044989977119290936273977/3125000000000000000000000000000","7025015044989977119290936273977/3125000000000000000000000000000"]},{"label":"C","vertices":[22,21,49]},{"label":"C","vertices":[22,49,48]},{"label":"C","vertices":[24,23,47]},{"label":"C","vertices":[24,47,46]},{"label":"S","vertices":[21,24,46],"piece":3,"witness_times":["205863221969706390745118302968187/100000000000000000000000000000000","205863221969706390745118302968187/100000000000000000000000000000000","7025015044989977119290936273977/3125000000000000000000000000000"]},{"label":"S","vertices":[21,46,49],"piece":3,"witness_times":["205863221969706390745118302968187/100000000000000000000000000000000","7025015044989977119290936273977/3125000000000000000000000000000","7025015044989977119290936273977/3125000000000000000000000000000"]},{"label":"C","vertices":[25,50,26]},{"label":"C","vertices":[25,51,50]},{"label":"C","vertices":[26,50,52]},{"label":"C","vertices":[26,52,53]},{"label":"C","vertices":[52,54,53]},{"label":"S","vertices":[26,55,56],"piece":7,"witness_times":["430663703409385658562428263735451/100000000000000000000000000000000","215756520432531190358948301546873/50000000000000000000000000000000","430663703409385658562428263735451/100000000000000000000000000000000"]},{"label":"S","vertices":[26,53,55],"piece":7,"witness_times":["430663703409385658562428263735451/100000000000000000000000000000000","215756520432531190358948301546873/50000000000000000000000000000000","215756520432531190358948301546873/50000000000000000000000000000000"]},{"label":"C","vertices":[53,54,57]},{"label":"C","vertices":[54,58,57]},{"label":"S","vertices":[53,59,55],"piece":7,"witness_times":["215756520432531190358948301546873/50000000000000000000000000000000","216181331439096607905988837311653/50000000000000000000000000000000","215756520432531190358948301546873/50000000000000000000000000000000"]},{"label":"S","vertices":[53,57,59],"piece":7,"witness_times":["215756520432531190358948301546873/50000000000000000000000000000000","216181331439096607905988837311653/50000000000000000000000000000000","216181331439096607905988837311653/50000000000000000000000000000000"]},{"label":"C","vertices":[57,58,60]},{"label":"C","vertices":[58,61,60]},{"label":"S","vertices":[57,62,59],"piece":7,"witness_times":["216181331439096607905988837311653/50000000000000000000000000000000","86642570974985099012998496559681/20000000000000000000000000000000","216181331439096607905988837311653/50000000000000000000000000000000"]},{"label":"S","vertices":[57,60,62],"piece":7,"witness_times":["216181331439096607905988837311653/50000000000000000000000000000000","86642570974985099012998496559681/20000000000000000000000000000000","86642570974985099012998496559681/20000000000000000000000000000000"]},{"label":"C","vertices":[60,61,63]},{"label":"S","vertices":[60,64,62],"piece":7,"witness_times":["86642570974985099012998496559681/20000000000000000000000000000000","434063904028164832496569261688209/100000000000000000000000000000000","86642570974985099012998496559681/20000000000000000000000000000000"]},{"label":"S","vertices":[60,63,64],"piece":7,"witness_times":["86642570974985099012998496559681/20000000000000000000000000000000","434063904028164832496569261688209/100000000000000000000000000000000","434063904028164832496569261688209/100000000000000000000000000000000"]},{"label":"S","vertices":[50,64,52],"piece":9,"witness_times":["318125814896796248621048811101693/50000000000000000000000000000000","51072941604284365161370198275263/10000000000000000000000000000000","636234584444844018515575367476657/100000000000000000000000000000000"]},{"label":"S","vertices":[52,64,54],"piece":9,"witness_times":["636234584444844018515575367476657/100000000000000000000000000000000","51072941604284365161370198275263/10000000000000000000000000000000","127238366177516285239642411496579/20000000000000000000000000000000"]},{"label":"S","vertices":[54,64,58],"piece":9,"witness_times":["127238366177516285239642411496579/20000000000000000000000000000000","51072941604284365161370198275263/10000000000000000000000000000000","636148849357778437752057277149471/100000000000000000000000000000000"]},{"label":"S","vertices":[58,64,61],"piece":9,"witness_times":["636148849357778437752057277149471/100000000000000000000000000000000","51072941604284365161370198275263/10000000000000000000000000000000","159030737865939034356653438379873/25000000000000000000000000000000"]},{"label":"S","vertices":[61,64,63],"piece":9,"witness_times":["159030737865939034356653438379873/25000000000000000000000000000000","51072941604284365161370198275263/10000000000000000000000000000000","25444571867417793738619537543623/4000000000000000000000000000000"]},{"label":"C","vertices":[51,65,50]},{"label":"C","vertices":[51,66,65]},{"label":"S","vertices":[50,67,64],"piece":9,"witness_times":["318125814896796248621048811101693/50000000000000000000000000000000","51072941604284365161370198275263/10000000000000000000000000000000","51072941604284365161370198275263/10000000000000000000000000000000"]},{"label":"S","vertices":[50,65,67],"piece":9,"witness_times":["318125814896796248621048811101693/50000000000000000000000000000000","4971530268713145380832986438739/781250000000000000000000000000","51072941604284365161370198275263/10000000000000000000000000000000"]},{"label":"S","vertices":[65,68,67],"piece":9,"witness_times":["4971530268713145380832986438739/781250000000000000000000000000","51072941604284365161370198275263/10000000000000000000000000000000","51072941604284365161370198275263/10000000000000000000000000000000"]},{"label":"C","vertices":[66,69,65]},{"label":"C","vertices":[66,70,69]},{"label":"C","vertices":[68,71,67]},{"label":"C","vertices":[68,72,71]},{"label":"S","vertices":[65,72,68],"piece":9,"witness_times":["4971530268713145380832986438739/781250000000000000000000000000","318263462689546024653773283351819/50000000000000000000000000000000","51072941604284365161370198275263/10000000000000000000000000000000"]},{"label":"S","vertices":[65,69,72],"piece":9,"witness_times":["4971530268713145380832986438739/781250000000000000000000000000","318263462689546024653773283351819/50000000000000000000000000000000","318263462689546024653773283351819/50000000000000000000000000000000"]},{"label":"C","vertices":[73,74,75]},{"label":"C","vertices":[73,76,74]},{"label":"C","vertices":[75,74,77]},{"label":"C","vertices":[75,77,78]},{"label":"C","vertices":[77,79,78]},{"label":"S","vertices":[75,80,81],"piece":13,"witness_times":["430663703409385658562428263735451/50000000000000000000000000000000","860478069363094594969388188112607/100000000000000000000000000000000","430663703409385658562428263735451/50000000000000000000000000000000"]},{"label":"S","vertices":[75,78,80],"piece":13,"witness_times":["430663703409385658562428263735451/50000000000000000000000000000000","860478069363094594969388188112607/100000000000000000000000000000000","860478069363094594969388188112607/100000000000000000000000000000000"]},{"label":"C","vertices":[78,79,82]},{"label":"C","vertices":[79,83,82]},{"label":"S","vertices":[78,84,80],"piece":13,"witness_times":["860478069363094594969388188112607/100000000000000000000000000000000","859628447349963759875307116583047/100000000000000000000000000000000","860478069363094594969388188112607/100000000000000000000000000000000"]},{"label":"S","vertices":[78,82,84],"piece":13,"witness_times":["860478069363094594969388188112607/100000000000000000000000000000000","859628447349963759875307116583047/100000000000000000000000000000000","859628447349963759875307116583047/100000000000000000000000000000000"]},{"label":"C","vertices":[82,83,85]},{"label":"C","vertices":[83,86,85]},{"label":"S","vertices":[82,87,84],"piece":13,"witness_times":["859628447349963759875307116583047/100000000000000000000000000000000","214694563838307870155573077101987/25000000000000000000000000000000","859628447349963759875307116583047/100000000000000000000000000000000"]},{"label":"S","vertices":[82,85,87],"piece":13,"witness_times":["859628447349963759875307116583047/100000000000000000000000000000000","214694563838307870155573077101987/25000000000000000000000000000000","214694563838307870155573077101987/25000000000000000000000000000000"]},{"label":"C","vertices":[85,86,88]},{"label":"S","vertices":[85,89,87],"piece":13,"witness_times":["214694563838307870155573077101987/25000000000000000000000000000000","13405112596874877237354930148721/1562500000000000000000000000000","214694563838307870155573077101987/25000000000000000000000000000000"]},{"label":"S","vertices":[85,88,89],"piece":13,"witness_times":["214694563838307870155573077101987/25000000000000000000000000000000","13405112596874877237354930148721/1562500000000000000000000000000","13405112596874877237354930148721/1562500000000000000000000000000"]},{"label":"S","vertices":[74,89,77],"piece":11,"witness_times":["655739480434564478445187169002967/100000000000000000000000000000000","781261694185313324073582808453723/100000000000000000000000000000000","20492391430728529911615919491553/3125000000000000000000000000000"]},{"label":"S","vertices":[77,89,79],"piece":11,"witness_times":["20492391430728529911615919491553/3125000000000000000000000000000","781261694185313324073582808453723/100000000000000000000000000000000","327899639670287774744536366861729/50000000000000000000000000000000"]},{"label":"S","vertices":[79,89,83],"piece":11,"witness_times":["327899639670287774744536366861729/50000000000000000000000000000000","781261694185313324073582808453723/100000000000000000000000000000000","327921130435189268967613757028441/50000000000000000000000000000000"]},{"label":"S","vertices":[83,89,86],"piece":11,"witness_times":["327921130435189268967613757028441/50000000000000000000000000000000","781261694185313324073582808453723/100000000000000000000000000000000","655868158764400838260671037686861/100000000000000000000000000000000"]},{"label":"S","vertices":[86,89,88],"piece":11,"witness_times":["655868158764400838260671037686861/100000000000000000000000000000000","781261694185313324073582808453723/100000000000000000000000000000000","327938406771356066110898176307889/50000000000000000000000000000000"]},{"label":"C","vertices":[76,90,74]},{"label":"C","vertices":[76,91,90]},{"label":"S","vertices":[74,92,89],"piece":11,"witness_times":["655739480434564478445187169002967/100000000000000000000000000000000","781261694185313324073582808453723/100000000000000000000000000000000","781261694185313324073582808453723/100000000000000000000000000000000"]},{"label":"S","vertices":[74,90,92],"piece":11,"witness_times":["655739480434564478445187169002967/100000000000000000000000000000000","655635235832874366940662527047761/100000000000000000000000000000000","781261694185313324073582808453723/100000000000000000000000000000000"]},{"label":"S","vertices":[90,93,92],"piece":11,"witness_times":["655635235832874366940662527047761/100000000000000000000000000000000","781261694185313324073582808453723/100000000000000000000000000000000","781261694185313324073582808453723/100000000000000000000000000000000"]},{"label":"C","vertices":[91,94,90]},{"label":"C","vertices":[91,95,94]},{"label":"C","vertices":[93,96,92]},{"label":"C","vertices":[93,97,96]},{"label":"S","vertices":[90,97,93],"piece":11,"witness_times":["655635235832874366940662527047761/100000000000000000000000000000000","131092836969812985275947644900543/20000000000000000000000000000000","781261694185313324073582808453723/100000000000000000000000000000000"]},{"label":"S","vertices":[90,94,97],"piece":11,"witness_times":["655635235832874366940662527047761/100000000000000000000000000000000","131092836969812985275947644900543/20000000000000000000000000000000","131092836969812985275947644900543/20000000000000000000000000000000"]},{"label":"C","vertices":[70,97,69]},{"label":"C","vertices":[70,96,97]},{"label":"C","vertices":[72,95,71]},{"label":"C","vertices":[72,94,95]},{"label":"S","vertices":[69,94,72],"piece":10,"witness_times":["318263462689546024653773283351819/50000000000000000000000000000000","131092836969812985275947644900543/20000000000000000000000000000000","318263462689546024653773283351819/50000000000000000000000000000000"]},{"label":"S","vertices":[69,97,94],"piece":10,"witness_times":["318263462689546024653773283351819/50000000000000000000000000000000","131092836969812985275947644900543/20000000000000000000000000000000","131092836969812985275947644900543/20000000000000000000000000000000"]},{"label":"S","vertices":[32,26,56],"piece":6,"witness_times":["430663703409385658562428263735451/100000000000000000000000000000000","430663703409385658562428263735451/100000000000000000000000000000000","430663703409385658562428263735451/100000000000000000000000000000000"]},{"label":"S","vertices":[75,81,98],"piece":13,"witness_times":["430663703409385658562428263735451/50000000000000000000000000000000","430663703409385658562428263735451/50000000000000000000000000000000","430663703409385658562428263735451/50000000000000000000000000000000"]}]}


==> anc/bends/check_bowtie_transition.py <==
"""Exhaustive interval tests for ordinary bowties below the critical speed.

Run with python3 -B. All endpoints and comparisons are rational. A leaf
of the bisection tree is accepted only by a listed inequality. Neighboring
children share the same rational endpoint, including at q = 0.
"""

from collections import Counter
from fractions import Fraction as F
from functools import lru_cache
from pathlib import Path
import sys

sys.path.insert(0, str(Path(__file__).resolve().parents[1] / "escape"))
from exact_intervals import I


JOIN = F(2, 5)
TOP = F("0.457893")
MARGIN = F(1, 10000)


def enclosure(x):
    """Round outwards for short denominators in subsequent arithmetic."""
    unit = 10**12
    return I(F(x.lo * unit // 1, unit), F(-(-x.hi * unit // 1), unit))


def nonnegative_root(x):
    # Callers have restricted the underlying parameter to x >= 0.
    return I(max(0, x.lo), x.hi).sqrt()


def split(x):
    mid = (x.lo + x.hi) / 2
    return I(x.lo, mid), I(mid, x.hi)


def cover(q_range, variable, q_weight, certify):
    counts = Counter()
    stack = [(q_range, variable, 0)]
    while stack:
        q, v, depth = stack.pop()
        reason = certify(q, v)
        if reason:
            counts[reason] += 1
            continue
        if depth >= 56:
            raise ArithmeticError(("unresolved rectangle", q.bounds(), v.bounds()))
        if q_weight * (q.hi-q.lo) >= v.hi-v.lo:
            stack.extend((piece, v, depth+1) for piece in split(q))
        else:
            stack.extend((q, piece, depth+1) for piece in split(v))
    return dict(sorted(counts.items()))


@lru_cache(maxsize=4096)
def slow_trial(lo, hi):
    q = I(lo, hi)
    alpha = (1-q*q).sqrt()
    h = F(6, 5)/(1+q)
    tau = (q/5 + (F(26, 25)-q*q).sqrt())/(1-q*q)
    loss = enclosure(q/(1+alpha) + alpha*(h+tau) - F(8, 5))
    target_loss = loss + MARGIN
    # Y > 0 ensures that the two middle corners occur in the right order.
    # The reverse diagonal branch and all shallow forward angles are slower.
    shallow_loss = (2/(1+q)-q)/(1+(q*q+(1-q)/(1+q)).sqrt())
    good = (1-q*(h+tau)).lo > 0 and target_loss.hi < 1
    good &= (1-q*target_loss-(q*q+F(1, 4)).sqrt()).lo > 0
    good &= (shallow_loss-target_loss).lo > 0
    good &= (1-q*(target_loss+1)).lo > 0
    return target_loss, good


def slow_rectangle(q, v, direction):
    """Exclude every shape in a (q,d/q) rectangle in one orientation."""
    loss, good = slow_trial(q.lo, q.hi)
    if not good:
        return None
    if direction == 1 and v.hi <= 1:
        return "shallow forward wall"
    if direction == 1:
        v = I(max(v.lo, 1), v.hi)
    d = q*v
    if d.lo > 1:
        return "outside angle range"
    d = I(d.lo, min(1, d.hi))
    c = nonnegative_root(1-d*d)
    S = nonnegative_root(1+q*q-2*direction*q*d)
    # t = 1/q-a. Center-lane capture requires a <= 1 or
    # t >= (v - q(1-2*direction*v)/(1+S))/(1+d).
    clock = 1 + direction*q
    angle_term = q*(v-direction)
    factor = 2-(1-(2-direction)*q)*v
    lower = F(-1)
    upper = loss.hi+1
    for _ in range(12):
        qa = 1-q*I(lower, upper)
        if qa.lo > q.hi:
            center = (v-q*(1-2*direction*v)/(1+S))/(1+d)
            lower = max(lower, center.lo)
        if lower > upper:
            return "center lane"
        qa = 1-q*I(lower, upper)
        if factor.lo <= 0:
            return None
        if (S+angle_term-clock*d).lo >= 0:
            if (qa*v*clock-S-angle_term).lo > 0:
                return "interior lane"
            if q.lo > 0 and v.lo > 0:
                interior = (v*clock-S-angle_term)/(q*v*clock)
                lower = max(lower, interior.lo)
                if lower > upper:
                    return "interior lane"
        # G = (qa/c)*factor. Multiplication by c avoids division at d=1.
        if (qa*factor-c).lo > 0:
            return "wall gap"
        if c.hi == 0:
            return "stationary column"
        g_lower = max(0, qa.lo*factor.lo/c.hi)
        inset = (I(1)-g_lower*g_lower).sqrt().hi
        upper = min(upper, loss.hi+inset)
        if lower > upper:
            return "wall and center"
    return None


def fan(q, d):
    """Handoff values using monotonic bounds for the arc integral in sin(theta)."""
    c, alpha = (1-d*d).sqrt(), (1-q*q).sqrt()
    m, kappa = enclosure(q*d+alpha*c), enclosure(alpha*d-q*c)
    if kappa.lo <= 0:
        return None
    norm = (1+2*q*m+q*q).sqrt()
    sine, cs = enclosure(q*kappa/norm), enclosure((1+q*m)/norm)
    if sine.hi >= q.lo or sine.hi >= 1:
        return None
    # The positive integrand is increasing on [0,sine].
    c_end = (1-sine*sine).sqrt()
    lower = (sine/(1+q)).lo
    upper = (sine/(c_end*(c_end+(q*q-sine*sine).sqrt()))).hi
    arc = enclosure(I(lower, upper))
    H = enclosure(arc+(1+kappa/norm)/(m+q))
    return c, alpha, m, kappa, sine, cs, arc, H


def rounded_escape(q, d, f):
    c, _, m, kappa, sine, cs, p, H = f
    a, end = c*H/d, 2*H*(1+1/d)
    height = q*m*end+sine-(1+q*m)*p
    return min(p.lo, (H-p).lo, (a-1).lo, (height-H-1).lo,
               (cs-q*kappa*(end-p)).lo) > 0


def return_margins(q, d, a, f):
    c, alpha, m, kappa, sine, cs, p, _ = f
    h = enclosure(a*d/c)
    G = enclosure(a*(2*q-(1-q)*d)/c)
    v = h-p
    if min(G.lo, (1-G).lo, p.lo, (h/2-p).lo, (1-q*v).lo,
           (2*(G-q)-(1-q*q)*v).lo) <= 0:
        return False
    if (2*a+(1-G*G).sqrt()-1).lo <= 0:
        return False
    for x, y in [(-I(1), h+q*p), (-cs, h-p+sine)]:
        u = (-m*x+kappa*y)/alpha
        if min((d*x+c*y).lo, u.lo, (2*a/c-u).lo) <= 0:
            return False
    return True


@lru_cache(maxsize=4096)
def middle_trial(lo, hi):
    q = I(lo, hi)
    d = F(3, 2)*q-F(19, 200)
    f = fan(q, d)
    if f is None:
        return None
    c, *_, H = f
    a = enclosure(c*H/d)
    if not return_margins(q, d, a, f):
        return None
    G = enclosure(H*(2*q-(1-q)*d)/d)
    b = enclosure(a+(1-G*G).sqrt())
    # The wall ellipse endpoints used below have a <= 1/k <= b_trial.
    D = 3*q*q+2*q-1
    if (b*D.sqrt()-1).lo <= 0 or (b-(1+1/(4*q*q)).sqrt()).lo <= 0:
        return None
    return b.lo


def middle_rectangle(q, d):
    benchmark = middle_trial(q.lo, q.hi)
    if benchmark is None:
        return None
    c = nonnegative_root(1-d*d)
    E = 2*q-(1-q)*d
    if (1+c*c/(E*E)).hi < benchmark**2:
        return "wall ceiling"
    if d.lo <= q.hi or c.lo <= 0:
        return None
    k = enclosure(E/c)
    denom = 1+k*k
    discr = 1-k*k*(benchmark**2-1)
    if discr.hi < 0:
        return "wall ellipse"
    root = nonnegative_root(discr)
    lower = max(0, ((benchmark-root)/denom).lo)
    upper = ((benchmark+root)/denom).hi
    S = (1+q*q-2*q*d).sqrt()
    upper = min(upper, max(1, (S/(q*(1+d))).hi))
    if (S+d-q-(1+q)*d).lo >= 0:
        upper = min(upper, ((S+d-q)/((1+q)*d)).hi)
    if lower > upper:
        return "straight lane"
    f = fan(q, d)
    if f is None or not rounded_escape(q, d, f):
        return None
    upper = min(upper, (c*f[-1]/d).hi)
    if lower > upper:
        return "rounded escape"
    if return_margins(q, d, I(lower, upper), f):
        return "strict return margins"
    return None


def main():
    if not __debug__:
        raise SystemExit("Run without -O so that all certificate assertions are evaluated.")
    for name, direction in [("forward", 1), ("reverse", -1)]:
        leaves = cover(I(0, JOIN), I(0, 5), 12,
                       lambda q, v: slow_rectangle(q, v, direction))
        print(f"0 < q <= {JOIN}, {name}: {sum(leaves.values())} rectangles {leaves}", flush=True)
    leaves = cover(I(JOIN, TOP), I(0, 1), 4, middle_rectangle)
    print(f"{JOIN} <= q <= {TOP}: {sum(leaves.values())} rectangles {leaves}", flush=True)
    print("Every positive speed below the critical root is covered.")


if __name__ == "__main__":
    main()


==> anc/bends/check_critical_bends.py <==
"""Exact interval checks for the near-critical ordinary and bent patrols.

The published arc integral uses an explicit binomial remainder. Its interval
and first-derivative arithmetic, as well as the wall Hessian, are reused here.
All comparisons that prove bounds use fractions. Decimal printing is outward.
"""

from fractions import Fraction as F
import json
from pathlib import Path
import sys
from typing import NamedTuple


PAPER = Path(__file__).resolve().parents[1]
sys.path[:0] = [str(PAPER / "gap"), str(PAPER)]
from check_tilted_gap import ROOT, curvature, hull, magnitude, wall_amplitude
from rounded_escape import I, J, geometry, integral
from verify_certificates import verify_surface_cut


Q_MIN = F(".4578")
LAMBDA = F(93, 100)
BETA = F(1, 20)
D_SLOPE = F("-3.527")
S_SLOPE = F(".226")
ETA_SLOPE = F("1.348")
UNIFORM_FOUR = F("50")
UNIFORM_BENT = F("48.7")
EXAMPLE_Q = F(".45785")
EXAMPLE_EPS = F(".00004203665")
CERTIFICATE = Path(__file__).with_name("bent_surface_045785.json")
CERTIFICATE_FLOOR = F("3.3682504657890")


def enclose(value, places=24):
    """Round a rational interval outwards to keep intermediate integers small."""
    scale = 10**places
    lo = value.lo * scale
    hi = value.hi * scale
    return I(F(lo.numerator // lo.denominator, scale),
             F(-(-hi.numerator // hi.denominator), scale))


def jet(value):
    return J(enclose(value.v), enclose(value.d))


def decimal(value, places):
    box = enclose(value, places)
    def fixed(x):
        digits = int(abs(x) * 10**places)
        sign = "-" if x < 0 else ""
        return f"{sign}{digits // 10**places}.{digits % 10**places:0{places}d}"
    return f"[{fixed(box.lo)}, {fixed(box.hi)}]"


def cosine(d):
    return (1 - d*d).sqrt()


def equal_boxes(interval, count):
    return [I(interval.lo + (interval.hi-interval.lo)*i/count,
              interval.lo + (interval.hi-interval.lo)*(i+1)/count)
            for i in range(count)]


def wall_direction(q):
    return (1-q)/(2*q)


def wall_slope(q, d):
    return (2*q-(1-q)*d)/cosine(d)


class Fan(NamedTuple):
    alpha: J
    m: J
    kappa: J
    sine: J
    cosine: J
    arc: J
    numerator: J
    height: J


def fan(q, d):
    alpha, c = cosine(q), cosine(d)
    m, kappa = q*d + alpha*c, alpha*d - q*c
    norm = (1 + 2*q*m + q*q).sqrt()
    sine, cs = q*kappa/norm, (1+q*m)/norm
    arc, _ = integral(jet(q), jet(sine))
    arc = jet(arc)
    # kappa*cos(theta) - m*sin(theta) = kappa/norm.
    numerator = jet(1 + kappa/norm + (m+q)*arc)
    return Fan(alpha, m, kappa, sine, cs, arc, numerator, jet(numerator/(m+q)))


class Patrol(NamedTuple):
    d: J
    s: J
    eta: J
    outer: J
    inner: J
    fan: Fan
    h: J
    length: J
    x: J
    amplitude: J
    rho: J
    G: J
    delta: J


def design(q, t):
    d = wall_direction(q) + D_SLOPE*t
    s, eta = S_SLOPE*t, ETA_SLOPE*t
    outer, inner = d+s, d-LAMBDA*s/(1-LAMBDA)
    f = fan(q, outer)
    ramp = BETA + ((1-BETA)**2 + eta*eta).sqrt()
    # This scale makes the terminal fan capture cost exactly one.
    h = jet(f.numerator/(f.m + q*ramp - f.kappa*eta))
    length = h/d
    x = jet(length*cosine(d))
    amplitude = jet(length*(LAMBDA*cosine(outer) + (1-LAMBDA)*cosine(inner)))
    rho = jet(h*ramp)
    G = jet(q*(rho + 2*length)-h)
    delta = cosine(G)
    return Patrol(d, s, eta, outer, inner, f, h, length, x, amplitude, rho, G, delta)


def separator_margins(q, patrol):
    """Every strict geometric hypothesis of the combined separator."""
    _, _, eta, outer, inner, f, h, length, _, amplitude, rho, G, delta = patrol
    off = h*eta
    tau = LAMBDA*length
    wall_offset = delta + off
    assert wall_offset.v.lo > 0 and wall_offset.v.hi < 1
    wall_chord = cosine(wall_offset)
    v = rho-f.arc
    upper = h+q*rho-(outer-q)*tau
    lower = -G-(outer-q)*tau
    margins = {
        "speed": q, "speed below one": 1-q, "outer above q": outer-q,
        "outer below one": 1-outer, "inner above zero": inner,
        "inner below one": 1-inner, "height": h, "inward column": amplitude-off,
        "positive wall chord": G, "wall chord below one": 1-G,
        "inset": delta, "central wall contact": 1-wall_offset,
        "arc duration": f.arc, "arc on vertical leg": BETA*h-f.arc,
        "fan inside strip": 2*amplitude+delta-off-1,
        "time until departure": v, "departure witness radius": 1-q*v,
        "departure witness at wall": (1-q*v)*(1-q*v)-delta*delta
                                     -(h-f.arc-wall_chord)*(h-f.arc-wall_chord),
        "upper level below disk top": 1-upper, "upper level above disk bottom": 1+upper,
        "lower level below disk top": 1-lower, "lower level above disk bottom": 1+lower,
    }
    for name, xi, y in (("flat", -1-off, h+q*f.arc),
                        ("contact", -f.cosine-off, h-f.arc+f.sine)):
        N = outer*xi+cosine(outer)*y
        U = (-f.m*xi+f.kappa*y)/f.alpha
        margins[name+" normal sign"] = N
        margins[name+" witness after departure"] = U
        margins[name+" witness before bend"] = tau-U
    for name, value in margins.items():
        assert value.v.lo > 0, (name, decimal(value.v, 8))
    return min(value.v.lo for value in margins.values())


def handoff_gradient(q, x, d, f):
    """Gradient of h/H_f(d,q) in the ordinary amplitude and direction."""
    c = cosine(d)
    h = x*d/c
    height = f.height.v
    # The terminal-angle derivatives cancel in dH_f/dd by tangency.
    hp = (f.m.v*f.cosine.v + f.kappa.v*(f.sine.v+height-f.arc.v))/(c*(f.m.v+q))
    gx = d/(c*height)
    gs = -h*hp/(height*height)
    gd = x/(c*c*c*height) + gs
    return gx, gd, gs


def limiting_coefficients():
    assert geometry(J(ROOT.lo))["R"].v.lo > 1 > geometry(J(ROOT.hi))["R"].v.hi
    wall = geometry(J(ROOT, 1))
    speed_loss = -wall["R"].d
    x, d, h = (wall[key].v for key in ("a", "d", "h"))
    f = fan(J(ROOT), J(d))
    endpoints = [(-I(1), h+ROOT*f.arc.v), (-f.cosine.v, h-f.arc.v+f.sine.v)]
    witnesses = [(-f.m.v*xi+f.kappa.v*y)/f.alpha.v for xi, y in endpoints]
    assert max(w.hi for w in witnesses) < F("1.256") < F("1.257") < LAMBDA*wall["ell"].v.lo
    assert f.arc.v.hi < F(".035") < BETA*h.lo
    gx, gd, gs = handoff_gradient(ROOT, x, d, f)
    geta = -f.kappa.v/(f.m.v+ROOT)
    mx, _, md = curvature(ROOT, x, d)
    c = cosine(d)
    ms = x*LAMBDA/((1-LAMBDA)*c*c*c*c)
    meta = ROOT*h/((1-BETA)*wall["D"].v.sqrt())
    assert all(m.lo > 0 for m in (mx, md, ms, meta))
    assert gs.hi < 0 and geta.hi < 0
    s4 = gx*gx/mx+gd*gd/md
    s8 = s4+gs*gs/ms
    s12 = s8+geta*geta/meta
    for name, denom, lo, hi in (("4 legs", s4, "51.28352020", "51.28352025"),
                                ("8 legs", s8, "49.39481587", "49.39481592"),
                                ("12 legs", s12, "48.42508649", "48.42508654")):
        coefficient = speed_loss*speed_loss/denom
        assert F(lo) < coefficient.lo and coefficient.hi < F(hi)
        print(f"{name} limiting construction coefficient {decimal(coefficient, 8)}")


def check_escape(q, a, d, f):
    """Rounded intruder stays between the two columns and clears all legs."""
    h = a*d/cosine(d)
    ell = a/cosine(d)
    radius = h/f.height.v
    tau = radius*f.arc.v
    up = q*f.m.v
    intercept = radius*f.sine.v-(1+up)*tau
    tail = (F(21, 10)-intercept)/up
    margins = [d-q, 1-d, radius, tau, h-tau, a-radius,
               tail-h-2*ell, 3*h+2*ell-tail, F(21, 10)-h-radius,
               radius*f.cosine.v-q*f.kappa.v*(tail-tau)]
    assert min(value.lo for value in margins) > 0


def four_leg_bounds(qbox):
    """Localize every ordinary candidate with deficit at most UNIFORM_FOUR*t^2."""
    D = 3*qbox*qbox + 2*qbox - 1
    bstar = (1+1/D).sqrt()
    tmax = ROOT.hi-qbox.lo
    assert (D*bstar*UNIFORM_FOUR).hi < 7**2
    assert UNIFORM_FOUR/D.lo < 10**2
    assert (2*bstar-UNIFORM_FOUR*tmax*tmax).lo > (4+1/(qbox*qbox)).sqrt().hi
    dstar = wall_direction(qbox)
    d = dstar + I(-7*tmax, 7*tmax)
    assert d.lo > qbox.hi
    E = 2*qbox-(1-qbox)*d
    assert (D*bstar*UNIFORM_FOUR*E*E/(4*qbox*qbox)).hi < F(9, 2)**2
    radius = F(9, 2)*tmax
    d = dstar + I(-radius, radius)
    # k^2 = D + (2q)^2(d-d_*)^2/(1-d^2).
    k2 = D + I(0, (2*qbox.hi*radius)**2/(1-d.hi*d.hi))
    aopt = 1/(k2*(1+k2)).sqrt()
    a = hull(wall_amplitude(qbox), aopt+I(-10*tmax, 10*tmax))
    mx, _, _ = curvature(qbox, a, d)
    assert UNIFORM_FOUR/mx.lo < F(9, 2)**2
    a = hull(wall_amplitude(qbox), aopt+I(-radius, radius))
    f = fan(J(qbox), J(d))
    check_escape(qbox, a, d, f)
    gx, gd, _ = handoff_gradient(qbox, a, d, f)
    mx, mixed, md = curvature(qbox, a, d)
    ma, mb = mx.lo-magnitude(mixed), md.lo-magnitude(mixed)
    assert min(ma, mb) > 0
    return magnitude(gx)**2/ma + magnitude(gd)**2/mb


def uniform_checks():
    boxes = equal_boxes(I(Q_MIN, ROOT.hi), 12)
    designs = []
    min_margin = F(1)
    max_gradient_norm = F(0)
    min_loss_slope = None
    for box in boxes:
        q = J(box, 1)
        patrol = design(q, J(ROOT)-q)
        min_margin = min(min_margin, separator_margins(q, patrol))
        x_derivative = magnitude(patrol.x.d-wall_amplitude(q).d)
        designs.append((box, patrol, x_derivative))
        max_gradient_norm = max(max_gradient_norm, four_leg_bounds(box))
        loss_slope = -geometry(q)["R"].d.hi
        min_loss_slope = loss_slope if min_loss_slope is None else min(min_loss_slope, loss_slope)

    # The mean value estimates from q to q_a use the full interval.
    assert min_loss_slope > 0
    four_coefficient = min_loss_slope**2/max_gradient_norm
    assert four_coefficient > UNIFORM_FOUR, decimal(I(four_coefficient), 5)
    max_dx = max(row[2] for row in designs)
    bent_coefficient = F(0)
    for box, patrol, _ in designs:
        a = hull(patrol.x.v, wall_amplitude(box))
        d = hull(patrol.d.v, wall_direction(box))
        mx, mixed, md = curvature(box, a, d)
        straight = mx.hi*max_dx**2 + 2*magnitude(mixed)*max_dx*abs(D_SLOPE) + md.hi*D_SLOPE**2
        cmin = cosine(hull(patrol.outer.v, patrol.inner.v)).lo
        crossing = patrol.length.v.hi*LAMBDA*S_SLOPE**2/((1-LAMBDA)*cmin**3)
        returns = patrol.G.v.hi/patrol.delta.v.lo*box.hi*patrol.h.v.hi*ETA_SLOPE**2/(1-BETA)
        bent_coefficient = max(bent_coefficient, straight+crossing+returns)
    assert bent_coefficient < UNIFORM_BENT, decimal(I(bent_coefficient), 5)
    print(f"On [0.4578, q_a], every ordinary deficit >= {UNIFORM_FOUR}*(q_a-q)^2.")
    print("The 12-leg deficit <= 48.7*(q_a-q)^2 on the same interval.")
    print(f"Least certified separator margin {decimal(I(min_margin), 6)}")
    print(f"Four-leg bound after localization {decimal(I(four_coefficient), 5)}")
    print(f"Uniform 12-leg coefficient bound {decimal(I(bent_coefficient), 5)}")


def sample():
    q = J(EXAMPLE_Q)
    patrol = design(q, J(EXAMPLE_EPS))
    separator_margins(q, patrol)
    width = 2*(patrol.amplitude.v+patrol.delta.v)
    wall = 2*(1+1/(3*q.v*q.v+2*q.v-1)).sqrt()
    ordinary = wall-UNIFORM_FOUR*(ROOT-q.v)*(ROOT-q.v)
    assert width.lo > F("3.368250466264") and ordinary.hi < F("3.368250463511")
    print(f"At q=0.45785 the constructed width is in {decimal(width, 13)}.")
    print(f"The bound F - 50*(q_a-q)^2 there is in {decimal(ordinary, 13)}.")
    with CERTIFICATE.open() as stream:
        data = json.load(stream)
    verify_surface_cut(data, "bent patrol", EXAMPLE_Q, CERTIFICATE_FLOOR, 14)
    assert F(data["width"]) > ordinary.hi
    # Each vertical return is split at its midpoint in the surface file.
    times = list(map(F, data["guard_times"]))
    guard = [tuple(map(F, p)) for p in data["guard_vertices"]]
    velocities = [tuple((y-x)/(end-start) for x, y in zip(a, b))
                  for start, end, a, b in zip(times, times[1:], guard, guard[1:])]
    assert [i for i, v in enumerate(velocities) if v == velocities[i-1]] == [0, 7]
    print("12 geometric legs in 14 time intervals. Rational width "
          f"{decimal(I(data['width']), 13)} exceeds the ordinary upper bound.")


if __name__ == "__main__":
    if not __debug__:
        raise SystemExit("Run Python without -O so the proof checks execute.")
    limiting_coefficients()
    uniform_checks()
    sample()


==> anc/bends/check_fifth_leg.py <==
"""Interval checks for the single-bend patrol in Appendix H."""

from fractions import Fraction as F

from check_critical_bends import (
    I, J, ROOT, check_escape, cosine, curvature, decimal, fan, geometry,
    handoff_gradient, hull, magnitude, wall_amplitude, wall_direction,
)


def check_fifth_leg():
    q = ROOT
    wall = geometry(J(q, 1))
    x, d, h = [wall[name].v for name in ("a", "d", "h")]
    f = fan(J(q), J(d))
    fan_gain = (f.kappa.v - (f.numerator.v - 1) * f.arc.v / f.height.v) / (f.m.v + q)
    assert fan_gain.lo > F("0.10414")
    G = q * (2 * wall["ell"].v + h) - h
    inset = cosine(G)
    p = f.arc.v
    wait = h - p
    assert min(G.lo, (1-G).lo, inset.lo, (1-inset).lo, p.lo, wait.lo) > 0
    assert (1-q*wait).lo > 0 and (2*x+inset-1).lo > 0
    wall_witness = (1-q*wait)*(1-q*wait) - inset*inset - (h-p-G)*(h-p-G)
    assert wall_witness.lo > 0
    for xi, y in [(-J(1).v, h+q*p), (-f.cosine.v, h+f.sine.v-p)]:
        witness = (-f.m.v*xi+f.kappa.v*y)/f.alpha.v
        assert min((d*xi+cosine(d)*y).lo, witness.lo, (2*wall["ell"].v-witness).lo) > 0
    gamma = F(1, 10)
    gx, gd, _ = handoff_gradient(q, x, d, f)
    mx, _, md = curvature(q, x, d)
    ge = -gamma/(2*h)
    me = G*q/(2*inset*h) + (1+q)*(1+q)*gamma**2/(4*inset*inset*inset)
    ordinary = gx*gx/mx + gd*gd/md
    enlarged = ordinary + ge*ge/me
    excess = -wall["R"].d
    c4 = excess*excess/ordinary
    c5 = excess*excess/enlarged
    assert F("50.84211365") < c5.lo <= c5.hi < F("50.84211368") < c4.lo
    c6 = excess*excess/(ordinary+(gamma/h)*(gamma/h)/(G*q/(inset*h)))
    assert F("50.35196081") < c6.lo <= c6.hi < F("50.35196085") < c5.lo
    print("Critical allowable extra height per bend", decimal(fan_gain, 10))
    print("Strict departure wall witness margin", decimal(wall_witness, 8))
    print("Ordinary, five- and six-leg loss coefficients",
          decimal(c4, 9), decimal(c5, 9), decimal(c6, 9))
    print("Inclination and bend displacements", decimal(-excess*gd/(md*enlarged), 9),
          decimal(-excess*ge/(me*enlarged), 9))


def check_five_leg_example():
    q = I(".45789")
    eps = F(".0000020366515")
    d = wall_direction(q)-F("3.702797")*eps
    e = F("1.029609")*eps
    f = fan(J(q), J(d))
    h_left = f.height.v
    h_right = h_left+e/10
    length = (h_left+h_right)/(2*d)
    x = length*cosine(d)
    rho_right = (h_right*h_right+e*e).sqrt()
    offsets = []
    for h, bend, rho, opposite_rho in [(h_left, F(0), h_left, rho_right),
                                       (h_right, e, rho_right, h_left)]:
        G = q*(2*length+opposite_rho)-h
        delta = cosine(G)
        offsets.append(delta)
        u = bend*(2/(rho*(rho+h))).sqrt()
        r = 1/(1+f.arc.v*u)
        arc = r*f.arc.v
        v = rho-arc
        assert min(G.lo, (1-G).lo, (1-delta-bend).lo, v.lo, (1-q*v).lo) > 0
        wall_height = cosine(delta+bend)
        wall_dy = h - h*arc/rho - wall_height
        assert ((1-q*v)*(1-q*v)-delta*delta-wall_dy*wall_dy).lo > 0
        assert (2*x-bend-r).lo > 0
        if bend:
            cost = f.m.v*h+q*rho-f.kappa.v*bend-r*(f.numerator.v-1)
            assert cost.hi < 1
        for xi, y in [(-bend-r, h+q*arc), (-bend-r*f.cosine.v, h+r*(f.sine.v-f.arc.v))]:
            witness = (-f.m.v*xi+f.kappa.v*y)/f.alpha.v
            assert min((d*xi+cosine(d)*y).lo, witness.lo, (2*length-witness).lo) > 0
    width = 2*x+sum(offsets)

    # Localize a competitive ordinary bowtie by the two exact wall identities
    # in Appendix B.3 of the reference manuscript, now at this single speed.
    wall = geometry(J(q))
    ceiling = 2*wall["b"].v
    possible = F(52)
    tmax = ROOT.hi-q.lo
    D = wall["D"].v
    assert (ceiling-possible*tmax**2).lo > (4+1/(q*q)).sqrt().hi
    assert (possible*D*wall["b"].v).hi < 8**2 and possible/D.lo < 10**2
    angle = wall_direction(q)+I(-8*tmax, 8*tmax)
    k2 = D+I(0, (2*q.hi*8*tmax)**2/(1-angle.hi**2))
    x_at_max = 1/(k2*(1+k2)).sqrt()
    amplitude = hull(wall_amplitude(q), x_at_max+I(-10*tmax, 10*tmax))
    ordinary_fan = fan(J(q), J(angle))
    check_escape(q, amplitude, angle, ordinary_fan)
    gx, gd, _ = handoff_gradient(q, amplitude, angle, ordinary_fan)
    mx, mixed, md = curvature(q, amplitude, angle)
    bx, bd = mx.lo-magnitude(mixed), md.lo-magnitude(mixed)
    assert min(bx, bd) > 0 and wall["R"].v.lo > 1
    norm = magnitude(gx)**2/bx+magnitude(gd)**2/bd
    loss = (wall["R"].v.lo-1)**2/norm
    ordinary_upper = ceiling-min(loss, possible*(ROOT.lo-q.hi)**2)
    assert width.lo > ordinary_upper.hi
    print("At q=0.45789, five-leg width and ordinary upper bound",
          decimal(width, 14), decimal(ordinary_upper, 14))


if __name__ == "__main__":
    if not __debug__:
        raise SystemExit("Run without -O to enable the interval checks.")
    check_fifth_leg()
    check_five_leg_example()


==> anc/bends/draw_fifth_leg.py <==
"""Regenerate the five-leg patrol figure at q = 0.45789."""

import argparse
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt


def arrow(ax, start, end, color):
    ax.annotate("", xy=end, xytext=start,
                arrowprops=dict(arrowstyle="-|>", color=color, lw=1.4, mutation_scale=11))


def draw_fifth_leg(output):
    """Plot the full five-leg patrol and its enlarged right stroke."""
    from fractions import Fraction as F
    from check_critical_bends import I, J, cosine, fan, wall_direction

    q = I(".45789")
    t = F(".0000020366515")
    d = wall_direction(q)-F("3.702797")*t
    e = F("1.029609")*t
    h_left = fan(J(q), J(d)).height.v
    h_right = h_left+e/10
    length = (h_left+h_right)/(2*d)
    a = length*cosine(d)
    rho_right = (h_right*h_right+e*e).sqrt()
    inset_left = cosine(q*(2*length+rho_right)-h_left)
    inset_right = cosine(q*(2*length+h_left)-h_right)

    def midpoint(interval):
        return float((interval.lo+interval.hi)/2)

    left_wall, right_wall = midpoint(-a-inset_left), midpoint(a+inset_right)
    x, left, right, bend = midpoint(a), midpoint(h_left), midpoint(h_right), float(e)
    blue, orange, gray = "#185988", "#a34123", "#65737b"
    fig, (route, detail) = plt.subplots(1, 2, figsize=(7.45, 2.85),
                                        gridspec_kw={"width_ratios": [1.65, 1]},
                                        layout="constrained")
    route.set_title(r"Full patrol at $q=0.45789$")
    detail.set_title("Right stroke, enlarged")
    for ax in (route, detail):
        ax.set_ylim(-1, 1)
        ax.set_yticks([-.8, 0, .8])
        ax.spines[["top", "right"]].set_visible(False)
    route.vlines([left_wall, right_wall], -1, 1, color=gray, lw=1.25)
    route.set(xlim=(left_wall-.07, right_wall+.07), xticks=[-1, 0, 1],
              xlabel=r"Transverse position $x/r$", ylabel=r"Height $y/r$")
    route.set_aspect("equal", adjustable="box")
    detail.set(xlim=(-2.5, .36), xticks=[-2, -1, 0],
               xlabel=r"Offset from chord in $10^{-6}r$")
    detail.plot([0, 0], [-right, right], ls="--", color=gray, lw=1.25)

    path = [(x,right), (x-bend,0), (x,-right), (-x,left), (-x,-left), (x,right)]
    enlarged = [(0,right), (-bend*10**6,0), (0,-right)]
    for ax, vertices in ((route, path), (detail, enlarged)):
        for i, ((x0,y0),(x1,y1)) in enumerate(zip(vertices,vertices[1:])):
            color = orange if i < 2 else blue
            ax.plot([x0,x1], [y0,y1], lw=1.9, color=color, solid_capstyle="round")
            dx, dy = x1-x0, y1-y0
            fraction = .72 if i in (2, 4) else .55
            arrow(ax, (x0+(fraction-.14)*dx, y0+(fraction-.14)*dy),
                  (x0+fraction*dx, y0+fraction*dy), color)
        ax.scatter(*vertices[1], s=28, color=orange, edgecolors="white", linewidth=.6, zorder=4)
    detail.annotate("Added vertex", xy=enlarged[1], xytext=(-1.82,.04),
                    ha="left", va="center", fontsize=8, color=orange)
    fig.savefig(output,
                metadata={"Title": "The fifth leg just below the bowtie transition"})
    plt.close(fig)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("output", help="Destination for the figure, e.g. fifth_leg.pdf")
    args = parser.parse_args()
    plt.rcParams.update({
        "font.family": "DejaVu Sans", "font.size": 9, "pdf.fonttype": 42,
        "axes.spines.top": False, "axes.spines.right": False,
    })
    draw_fifth_leg(args.output)


if __name__ == "__main__":
    main()


==> anc/bends/make_bent_surface.py <==
"""Generate the finite witness at q=0.45785. The proposed coordinates use
mpmath. The paper's rational verifier decides whether the result is a cut.
Run without arguments to check the construction, or give a new output path.
"""

import argparse
from fractions import Fraction as F
import json
from pathlib import Path
import sys

import mpmath as mp


sys.path.insert(0, str(Path(__file__).resolve().parent))
from check_critical_bends import (BETA, CERTIFICATE_FLOOR, D_SLOPE, ETA_SLOPE,
                                  EXAMPLE_EPS, EXAMPLE_Q, LAMBDA, S_SLOPE,
                                  verify_surface_cut)


def generate():
    mp.mp.dps = 70
    def number(rational):
        return mp.mpf(rational.numerator)/rational.denominator
    q = number(EXAMPLE_Q) + mp.mpf("1e-17")
    eps = number(EXAMPLE_EPS)
    lam, beta = number(LAMBDA), number(BETA)
    d = (1-q)/(2*q)+number(D_SLOPE)*eps
    s, eta = number(S_SLOPE)*eps, number(ETA_SLOPE)*eps
    outer, inner = d+s, d-lam*s/(1-lam)
    c = mp.sqrt(1-outer**2)
    alpha = mp.sqrt(1-q*q)
    m, kappa = q*outer+alpha*c, alpha*outer-q*c
    theta = mp.atan(q*kappa/(1+q*m))
    n = 4
    step = theta/n
    times = [mp.mpf(0)]
    velocities = []
    for j in range(n):
        mid = (j+mp.mpf(".5"))*step
        speed = mp.cos(mid)+mp.sqrt(q*q-mp.sin(mid)**2)
        times.append(times[-1]+2*mp.sin(step/2)/speed)
        velocities.append((speed*mp.sin(mid), speed*mp.cos(mid)-1))
    p = times[-1]
    ramp = beta + mp.sqrt((1-beta)**2+eta**2)
    h = (1+kappa*mp.cos(theta)-m*mp.sin(theta)+(m+q)*p)/(m+q*ramp-kappa*eta)
    length, rho, off = h/d, h*ramp, h*eta
    tau = lam*length
    amp = length*(lam*c+(1-lam)*mp.sqrt(1-inner**2))
    cx, cy = amp-c*tau, -h+outer*tau
    G = q*(2*length+rho)-h
    delta = mp.sqrt(1-G*G)
    b, re = amp+delta, mp.sqrt(1-(delta+off)**2)
    half = 2*(rho+length)
    corner = rho+tau
    # Shrink in space and stretch time slightly before rounding. Reflections
    # are performed afterwards in Q, including at the time seam.
    scale = 1-mp.mpf("1e-18")
    clock = scale*(1+mp.mpf("1e-20"))
    denominator = 10**32

    def rounded(value):
        return F(int(mp.nint(value*denominator)), denominator)

    def rt(t):
        return rounded(clock*t)

    def point(t, x, y):
        return (rt(t), rounded(scale*x), rounded(scale*y))

    half_r, b_r = rt(half), rounded(scale*b)

    def reflect(v):
        t, x, y = v
        return (half_r-t, -x, -y)

    def next_half(v):
        t, x, y = v
        return (half_r+t, -x, y)

    guard = [point(0, amp-off, 0), point(beta*h, amp-off, -beta*h),
             point(rho, amp, -h), point(corner, cx, cy)]
    guard += [reflect(v) for v in reversed(guard)]
    guard += [next_half(v) for v in guard[1:]]
    faces = []

    def face(tri, piece=None, witnesses=None, ordered=False):
        if len(set(tri)) < 3:
            return
        if witnesses is None and piece is not None:
            witnesses = [v[0] for v in tri]
        if not ordered:
            a, b0, c0 = tri
            area = (b0[0]-a[0])*(c0[1]-a[1])-(b0[1]-a[1])*(c0[0]-a[0])
            assert area != 0
            if area > 0:
                tri = [a, c0, b0]
                if witnesses is not None:
                    witnesses = [witnesses[0], witnesses[2], witnesses[1]]
        faces.append((tri, piece, witnesses))

    def strip(early_left, early_right, late_left, late_right, piece=None, ws=None):
        verts = [early_left, early_right, late_right, late_left]
        for ids in ((0, 1, 2), (0, 2, 3)):
            face([verts[i] for i in ids], piece,
                 [ws[i] for i in ids] if ws is not None else None, ordered=True)

    def left(t):
        return point(t, -b, q*t)

    def right(t):
        return point(t, b, q*(t-half))

    def fan_wall(t):
        return point(t, b, -t-re)

    anchor_x = amp-off-1
    anchor = point(p, anchor_x, q*p)
    contacts, edges = [], []
    previous = (0, q)
    for j, t in enumerate(times):
        x, y = amp-off-mp.cos(j*step), mp.sin(j*step)-t
        contacts.append(point(t, x, y))
        if j < n:
            velocity = velocities[j]
            dot = sum(a*z for a, z in zip(previous, velocity))
            vx, vy = [(a+z)/(1+dot/(q*q)) for a, z in zip(previous, velocity)]
            edges.append((x+(p-t)*vx, y+(p-t)*vy))
            previous = velocity
        else:
            edges.append((x, y))
    edge_points = [point(p, x, y) for x, y in edges]
    strip(left(0), contacts[0], left(p), anchor)
    face([contacts[0], anchor, edge_points[0]])
    for j in range(n):
        face([contacts[j], edge_points[j], contacts[j+1]])
        face([edge_points[j], edge_points[j+1], contacts[j+1]])
        strip(contacts[j], fan_wall(times[j]), contacts[j+1], fan_wall(times[j+1]), 0)

    def witness(x, y):
        return rho+(-m*(x-amp)+kappa*(y+h))/alpha

    hand = [anchor] + edge_points
    hand_ws = [rt(witness(anchor_x, q*p))] + [rt(witness(x, y)) for x, y in edges]
    for j in range(len(hand)-1):
        face([hand[j], hand[j+1], fan_wall(p)], 2,
             [hand_ws[j], hand_ws[j+1], rt(rho)], ordered=True)
    weight = (rho-p)/(corner-p)
    upper = point(rho, anchor_x+weight*(cx-anchor_x), q*rho)
    upper_w = rt(witness(anchor_x, q*p)*(1-weight)+corner*weight)
    lower = point(rho, amp, q*(rho-half))
    wall = right(rho)
    strip(left(p), anchor, left(rho), upper)
    strip(anchor, fan_wall(p), upper, wall, 2, [hand_ws[0], rt(rho), rt(rho), upper_w])
    face([upper, wall, lower], 2, [upper_w, rt(rho), rt(rho)], ordered=True)

    top, bottom = point(corner, cx, q*corner), point(corner, cx, q*(corner-half))
    strip(left(rho), upper, left(corner), top)
    strip(lower, wall, bottom, right(corner))
    strip(upper, lower, top, bottom, 2, [upper_w, rt(rho), rt(corner), rt(corner)])
    # Reflection supplies the last outer leg and the incoming fan.
    for tri, piece, ws in faces.copy():
        faces.append(([reflect(v) for v in tri], None if piece is None else 6-piece,
                      None if ws is None else [half_r-w for w in ws]))
    strip(left(corner), top, reflect(right(corner)), reflect(bottom))
    strip(bottom, right(corner), reflect(top), reflect(left(corner)))
    strip(top, bottom, reflect(bottom), reflect(top), 3)
    for tri, piece, ws in faces.copy():
        order = (0, 2, 1)
        faces.append(([next_half(tri[j]) for j in order], None if piece is None else 7+piece,
                      None if ws is None else [half_r+ws[j] for j in order]))
    center_anchor = reflect(contacts[0])
    wall_hi = reflect(fan_wall(0))
    wall_lo = next_half(fan_wall(0))
    face([wall_hi, center_anchor, wall_lo], 6, ordered=True)
    face([next_half(center_anchor), next_half(wall_hi), next_half(wall_lo)], 13, ordered=True)

    data = dict(format="rational-oriented-surface-cut-v1", radius="1", q=str(EXAMPLE_Q),
                width=str(2*b_r), guard_times=[str(v[0]) for v in guard],
                guard_vertices=[[str(v[1]+b_r), str(v[2])] for v in guard],
                vertices=[], faces=[])
    indices = {}
    for tri, piece, ws in faces:
        for v in tri:
            if v not in indices:
                indices[v] = len(indices)
                data["vertices"].append([str(v[0]), str(v[1]+b_r), str(v[2])])
        result = dict(label="C" if piece is None else "S", vertices=[indices[v] for v in tri])
        if piece is not None:
            result.update(piece=piece, witness_times=[str(w) for w in ws])
        data["faces"].append(result)
    return data


def main():
    if not __debug__:
        raise SystemExit("Run Python without -O.")
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("output", type=Path, nargs="?", help="create a new certificate file")
    args = parser.parse_args()
    data = generate()
    verify_surface_cut(data, "bent patrol", EXAMPLE_Q, CERTIFICATE_FLOOR, 14)
    if args.output:
        with args.output.open("x") as stream:
            json.dump(data, stream, separators=(",", ":"))
            stream.write("\n")


if __name__ == "__main__":
    main()


==> anc/escape/exact_intervals.py <==
"""Outward rational intervals and first derivatives for the escape and gap checks."""
from fractions import Fraction as F
from math import isqrt


class I:
    def __init__(self, lo, hi=None):
        self.lo=F(lo); self.hi=F(lo if hi is None else hi)
        assert self.lo<=self.hi
    @staticmethod
    def coerce(x): return x if isinstance(x,I) else I(x)
    def __add__(self,other):
        other=I.coerce(other); return I(self.lo+other.lo,self.hi+other.hi)
    __radd__=__add__
    def __neg__(self): return I(-self.hi,-self.lo)
    def __sub__(self,other): return self+-I.coerce(other)
    def __rsub__(self,other): return I.coerce(other)+-self
    def __mul__(self,other):
        other=I.coerce(other)
        values=[a*b for a in [self.lo,self.hi] for b in [other.lo,other.hi]]
        return I(min(values),max(values))
    __rmul__=__mul__
    def inv(self):
        assert self.lo*self.hi>0
        return I(1/self.hi,1/self.lo)
    def __truediv__(self,other): return self*I.coerce(other).inv()
    def __rtruediv__(self,other): return I.coerce(other)*self.inv()
    def sqrt(self):
        assert self.lo>=0
        scale=10**30
        floor=lambda x:isqrt(x.numerator*scale*scale//x.denominator)
        return I(F(floor(self.lo),scale),F(floor(self.hi)+1,scale))
    def bounds(self): return [str(self.lo),str(self.hi)]


class J:
    def __init__(self,value,derivative=0):
        self.v=I.coerce(value);self.d=I.coerce(derivative)
    @staticmethod
    def coerce(x): return x if isinstance(x,J) else J(x)
    def __add__(self,other):
        other=J.coerce(other);return J(self.v+other.v,self.d+other.d)
    __radd__=__add__
    def __neg__(self): return J(-self.v,-self.d)
    def __sub__(self,other): return self+-J.coerce(other)
    def __rsub__(self,other): return J.coerce(other)+-self
    def __mul__(self,other):
        other=J.coerce(other)
        return J(self.v*other.v,self.d*other.v+self.v*other.d)
    __rmul__=__mul__
    def inv(self): return J(self.v.inv(),-self.d/(self.v*self.v))
    def __truediv__(self,other): return self*J.coerce(other).inv()
    def __rtruediv__(self,other): return J.coerce(other)*self.inv()
    def sqrt(self):
        value=self.v.sqrt();return J(value,self.d/(2*value))


==> anc/escape/rounded_escape.py <==
"""Exact integral and finite-leg certificate for a rounded escape family.

All proof decisions use rational intervals. A binomial product with an
explicit value/derivative remainder encloses the arc-time integral.
No numerical integration or optimizer participates in the certificate.
"""
from fractions import Fraction as F
from exact_intervals import I, J

def magnitude(interval):
    return max(abs(interval.lo),abs(interval.hi))


def bounds(interval):
    """Compact outward rational enclosure for reporting only."""
    scale=10**40
    lower=interval.lo.numerator*scale//interval.lo.denominator
    upper=-((-interval.hi.numerator*scale)//interval.hi.denominator)
    return [str(F(lower,scale)),str(F(upper,scale))]


def integral(q,sine,n=9):
    """Integral_0^theta 1/(cos x+sqrt(q²-sin² x)) dx, sin theta=sine.

    Substitute sin x=sine*t and rationalize the denominator. The remaining
    integral is of sqrt(1-A*t²)/sqrt(1-B*t²), where A=sine²/q², B=sine².
    Each binomial coefficient has magnitude at most one. Truncating both
    series after degree n yields the explicit geometric remainders below.
    """
    A=sine*sine/(q*q); B=sine*sine
    assert 0<=A.v.lo<A.v.hi<F(1,10)
    assert 0<=B.v.lo<B.v.hi<F(1,10)
    aa=[J(1)];bb=[J(1)]
    ca=cb=F(1);pa=pb=J(1)
    for k in range(1,n+1):
        ca*=F(2*k-3,2*k)
        cb*=F(2*k-1,2*k)
        pa*=A;pb*=B
        aa.append(ca*pa);bb.append(cb*pb)
    polynomial=J(0)
    for k in range(n+1):
        for j in range(n+1):
            polynomial+=aa[k]*bb[j]/(2*(k+j)+1)
    am,bm=A.v.hi,B.v.hi
    ea=am**(n+1)/(1-am);eb=bm**(n+1)/(1-bm)
    da=magnitude(A.d);db=magnitude(B.d)
    eda=da*am**n*((n+1)-n*am)/(1-am)**2
    edb=db*bm**n*((n+1)-n*bm)/(1-bm)**2
    err=2*(ea+eb)
    derr=2*(eda+edb+ea*db+eb*da)
    enclosed=polynomial+J(I(-err,err),I(-derr,derr))
    return sine*(1-q*enclosed)/(1-q*q),{'value_error':err,'derivative_error':derr}


def geometry(q):
    D=3*q*q+2*q-1
    a=1/(D*(D+1)).sqrt();h=(1-q)/(D*(D+1).sqrt())
    ell=2*q/(D*(D+1).sqrt());b=(1+1/D).sqrt()
    c=D.sqrt()/(2*q);d=(1-q)/(2*q);alpha=(1-q*q).sqrt()
    m=q*d+alpha*c;kappa=alpha*d-q*c
    u=q*kappa;v=q*m;w=1+v
    M=(u*u+w*w).sqrt();sn=u/M;cs=w/M
    arc_time,errors=integral(q,sn)
    K=kappa*cs-m*sn+(m+q)*arc_time
    R=h*(m+q)/(1+K)
    tau=R*arc_time
    intercept=R*sn-w*tau
    tail=(F(21,10)-intercept)/v
    outer=a-R*cs+u*(tail-tau)
    rx=-R*cs+u*(h-tau)
    ry=w*h+R*sn-w*tau
    projection=-(m*rx-kappa*ry)/alpha
    return locals()


==> anc/escape/verify_escape.py <==
"""Replay the three ranges of the canonical-bowtie escape proof, without writing files.

Run with python3 -B verify_escape.py. All input decimals are exact rationals.
The rounded-arc integral uses degree-nine binomial factors with explicit remainders.
"""

import sys
from fractions import Fraction as Q

if not __debug__:
    raise SystemExit("Run Python without -O so all certificate assertions are evaluated.")
sys.dont_write_bytecode = True

from exact_intervals import I, J
from rounded_escape import geometry as rounded_geometry


def verify_straight_lane():
    q = I(Q("0.4563"))
    D = 3 * q * q + 2 * q - 1
    a = 1 / (D * (1 + D)).sqrt()
    w = (q / (1 + q)).sqrt()
    clearance = a * (1 - q) / (1 - 2 * q + 2 * q * w)
    assert clearance.lo > 1


def verify_v_escape():
    low, high = Q("0.4563"), Q("0.4578")
    parameter = Q(39, 500)
    ux = 2 * parameter / (1 + parameter**2)
    uy = (1 - parameter**2) / (1 + parameter**2)
    assert ux**2 + uy**2 == 1
    for j in range(64):
        q = I(low + (high - low) * j / 64, low + (high - low) * (j + 1) / 64)
        D = 3*q*q + 2*q - 1
        a = 1 / (D*(1 + D)).sqrt()
        h = (1 - q) / (D*(1 + D).sqrt())
        ell = 2*q / (D*(1 + D).sqrt())
        c, d = D.sqrt()/(2*q), (1 - q)/(2*q)
        b = (1 + 1/D).sqrt()
        u, v = ux*q, uy*q
        w, z, j = 1 + v, d - v, c + u
        M, N = (u*u + w*w).sqrt(), (j*j + z*z).sqrt()
        radius = h*((1 + d)*u + c*w) / (N + z*M/w)
        x = a - radius*M/w
        tail = Q(21, 10) / v
        assert radius.lo > 1 + Q(1, 3000)
        assert (x + b).lo > 0
        assert (b - x - u*tail).lo > 0
        assert (a + x - radius).lo > 0
        assert (Q(21, 10) - h - radius).lo > 0
        assert (tail - h - 2*ell).lo > 0
        assert (3*h + 2*ell - tail).lo > 0


def verify_rounded_escape():
    q = I(Q("0.4578"), Q("0.4579"))
    g = rounded_geometry(J(q, 1))
    v = {key: term.v for key, term in g.items() if isinstance(term, J)}
    radius = v["R"]
    assert g["R"].d.hi < 0
    for margin in (
        v["kappa"], v["m"], q - v["sn"], v["tau"], v["h"] - v["tau"],
        v["a"] - radius, v["tail"] - v["h"] - 2 * v["ell"],
        3 * v["h"] + 2 * v["ell"] - v["tail"], Q(21, 10) - v["h"] - radius,
        v["a"] - radius + v["b"], v["b"] - v["outer"],
    ):
        assert margin.lo > 0
    for endpoint, positive in (("0.457892036651", True), ("0.457892036652", False)):
        value = rounded_geometry(J(I(Q(endpoint))))["R"].v
        assert (value.lo > 1) if positive else (value.hi < 1)


if __name__ == "__main__":
    verify_straight_lane()
    verify_v_escape()
    verify_rounded_escape()
    print("PASS: straight-lane endpoint, 64 V-escape boxes, and rounded-arc interval.")


==> anc/faces/check_fan_face_rate.py <==
"""Check the uniform constants and all finite geometric margins in the chord-fan rate.

Run with Python 3 and the standard library. Replays the saved 66-face example
and encloses the geometric constants using the packaged root and interval arithmetic.
"""
from fractions import Fraction as F
import json
from pathlib import Path
import sys

ANC = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ANC))
sys.path.insert(0, str(ANC / "escape"))
from verify_certificates import verify_surface_cut
from rounded_escape import geometry
from exact_intervals import I, J


def cube(x):
    return x*x*x


def square(x):
    return x*x


def bound_angle(sine, cosine):
    z = sine/cosine
    assert 0 < z.lo and z.hi < 1
    # Alternating-series enclosures for atan(z).
    total = I(0)
    term = z
    for j in range(8):
        total += term/(2*j+1)
        term = -term*z*z
    return I(total.lo, (total+term/17).hi)


def main():
    if not __debug__:
        raise SystemExit("Run without -O.")
    example = json.loads(Path(__file__).with_name("fan_surface_one_chord.json").read_text())
    lower = F("0.457892036651454582")
    upper = F("0.457892036651454584")
    left, right = geometry(J(lower)), geometry(J(upper))
    assert left["R"].v.lo > 1 > right["R"].v.hi
    verify_surface_cut(example, "critical-speed rational fan", upper, F("3.36785112455336"), 6)
    assert len(example["faces"]) == 66
    assert sum(face["label"] == "C" for face in example["faces"]) == 32
    assert 2 * left["b"].v.hi - F(example["width"]) < F("5.952e-10")
    print("Critical root bracket and 66-face full-width deficit < 5.952e-10 verified.")
    q = I(".457892036651", ".457892036652")
    data = geometry(J(q))
    a, h, ell, c, d, alpha, m, k, sn, cs, p = (
        data[key].v for key in ("a", "h", "ell", "c", "d", "alpha", "m",
                                "kappa", "sn", "cs", "arc_time"))
    G = 1/(1+data["D"].v).sqrt()
    delta = (1-G*G).sqrt()
    theta = bound_angle(sn, cs)
    rad = (q*q-sn*sn).sqrt()
    gmax = q*q/cube(rad)
    time_coeff = cube(theta)*gmax/24
    eta = I(0, (time_coeff/h).hi)
    upper = G*G/cube(delta)*square(time_coeff/h)
    assert upper.hi < F("6.107e-10")

    # Integral of f''+f: f'(theta)-f'(0)+p.
    integral_g = p + sn*(cs/rad-1)/(1-q*q)
    asymptotic = G*G/cube(delta)*square(theta*theta*integral_g/(24*h))
    assert F("5.96482285e-10") < asymptotic.lo <= asymptotic.hi < F("5.96482288e-10")

    scale = 1-eta
    gn = scale*G
    dn = (1-gn*gn).sqrt()
    an, hn, en = scale*a, scale*h, scale*ell
    pn = p-I(0, time_coeff.hi)
    vn = h-p
    margins = [pn, vn, 1-q*vn, 2*(gn-q)-alpha*alpha*vn,
               an+an+dn-1, gn, 1-gn, k, m, 1-eta, cs, theta]
    for x,y in ((I(-1), hn+q*pn), (-cs, vn+sn)):
        normal = d*x+c*y
        witness = (-m*x+k*y)/alpha
        margins.extend([normal, witness, 2*en-witness])
    assert min(v.lo for v in margins) > F(".03")

    # Any partition of the angular interval into n contacts in this construction.
    # Jensen plus the sine Taylor bound controls the time loss from below.
    time_lower = cube(theta)*(1-square(theta)/80)/(24*q)
    width_lower = G*G/cube(dn)*square(time_lower/h)
    assert width_lower.lo > F("5.89e-10")
    # Uniform clearance for the lower-bound evader across arbitrary contact partitions.
    R = 1/(1-I(0, time_coeff.hi)/h)
    tau = R*pn
    u, vy = q*k, q*m
    B = R*sn-(1+vy)*tau
    S = (F(21,10)-B)/vy
    b = a+delta
    tail_margins = [h-tau, a-R, S-h-2*ell, 3*h+2*ell-S, F(21,10)-h-R,
                    b+a-R, b-(a-R*cs+u*(S-tau)), F(1,3)-k,
                    cs-F(1,3)-sn, tau]
    assert min(v.lo for v in tail_margins) > F(".03")
    # cos(theta/2) >= cos(theta); q_a and the number of angular gaps enter here.
    clearance_coeff = cs*time_lower/h
    assert clearance_coeff.lo > F(".0000137")
    print("Uniform evader clearance > 1.37e-5 / (number of gaps)^2.")
    print("Width loss < 6.107e-10/n^4 for uniform angles; finite margins > 0.03.")
    print("Uniform limiting coefficient in (5.96482285e-10, 5.96482288e-10).")
    print("In the fixed-direction chord family every partition loses > 5.89e-10/n^4.")


if __name__ == "__main__":
    main()


==> anc/faces/fan_surface.py <==
"""Generate and replay a rational polygonal-fan certificate near the critical speed.

The analytic coordinates are proposals. The exact surface verifier checks
the final rational file. The generator needs mpmath, the verifier only Python.
"""
import argparse
from fractions import Fraction as F
import json
from pathlib import Path
import sys

import mpmath as mp

ANC = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ANC))
sys.path.insert(0, str(ANC / "escape"))
from verify_certificates import verify_surface_cut
from rounded_escape import J, geometry

ROOT_LOWER = F("0.457892036651454582")
TEST_SPEED = F("0.457892036651454584")
mp.mp.dps = 75
WORK_SPEED = mp.mpf("0.4578920366514545841")


def propose(n):
    """Work first in a symmetric strip, with time zero at the right return midpoint."""
    if n < 1:
        raise ValueError("positive number of chords required")
    q = WORK_SPEED
    alpha = mp.sqrt(1 - q*q)
    d = (1-q)/(2*q)
    c = mp.sqrt(1-d*d)
    m = q*d + alpha*c
    k = alpha*d - q*c
    theta = mp.atan(q*k/(1+q*m))
    dt_angle = theta/n
    times = [mp.mpf(0)]
    speeds = []
    for j in range(n):
        angle = (j+mp.mpf("0.5"))*dt_angle
        sn, cs = mp.sin(angle), mp.cos(angle)
        speed = cs + mp.sqrt(q*q-sn*sn)
        speeds.append((speed*sn, speed*cs-1))
        times.append(times[-1] + 2*mp.sin(dt_angle/2)/speed)
    p = times[-1]
    # Enforce the terminal supporting plane at equality using polygon time.
    h = (1+k*mp.cos(theta)-m*mp.sin(theta))/(m+q) + p
    ell = h/d
    a = c*ell
    G = 2*q*ell-(1-q)*h
    b = a+mp.sqrt(1-G*G)
    D = 2*h+2*ell
    T = 2*D
    end = h+2*ell
    C = [(t, a-mp.cos(j*dt_angle), mp.sin(j*dt_angle)-t)
         for j, t in enumerate(times)]
    E = []
    previous = (0,q)
    for j, nxt in enumerate(speeds):
        # n_prev.u=n_next.u=q for the intersection ray's spatial velocity.
        cos_gap = (previous[0]*nxt[0]+previous[1]*nxt[1])/(q*q)
        ux, uy = [(u+v)/(1+cos_gap) for u, v in zip(previous, nxt)]
        t, x, y = C[j]
        E.append((p,x+(p-t)*ux,y+(p-t)*uy))
        previous = nxt
    E.append(C[-1])
    faces = []

    def face(tri, label, piece=None, witnesses=None, ordered=False):
        if len(set(tri)) != 3:
            return
        if not ordered:
            a0, a1, a2 = tri
            signed = (a1[0]-a0[0])*(a2[1]-a0[1])-(a1[1]-a0[1])*(a2[0]-a0[0])
            assert signed != 0, tri
            if signed > 0:
                tri = [a0,a2,a1]
                if witnesses is not None:
                    witnesses = [witnesses[0],witnesses[2],witnesses[1]]
        if label == "S" and witnesses is None:
            witnesses = [v[0] for v in tri]
        faces.append((tri,label,piece,witnesses))

    def quad(corners,label,piece=None,witnesses=None):
        for ids in ((0,1,2),(0,2,3)):
            ws = [witnesses[i] for i in ids] if witnesses is not None else None
            face([corners[i] for i in ids],label,piece,ws)

    def wall(t):
        return (t, b, -t-G)

    def left(t):
        return (t, -b, q*t)

    def anchor(t):
        return (t, a-1, q*t)

    quad([left(0),anchor(0),anchor(p),left(p)],"C")
    face([anchor(0),anchor(p),E[0]],"C")
    for j in range(n):
        face([C[j],E[j],C[j+1]],"C")
        face([E[j],E[j+1],C[j+1]],"C")
        quad([C[j],wall(times[j]),wall(times[j+1]),C[j+1]],"S",0)
    def diag_witness(point):
        _,x,y = point
        return h+(-m*(x-a)+k*(y+h))/alpha
    hand = [anchor(p)] + E
    for u,v in zip(hand,hand[1:]):
        face([u,v,wall(p)],"S",1,[diag_witness(u),diag_witness(v),h],ordered=True)

    def upper(t):
        lam = (t-p)/(end-p)
        return (t,(1-lam)*(a-1)-lam*a,q*t)
    def upper_w(t):
        lam = (t-p)/(end-p)
        return (1-lam)*diag_witness(anchor(p))+lam*end
    def reflect(vertex):
        t,x,y = vertex
        return (D-t,-x,-y)
    def lower(t):
        return reflect(upper(D-t))

    def lower_w(t):
        return D-upper_w(D-t)

    quad([left(p),upper(p),upper(h),left(h)],"C")
    quad([upper(p),wall(p),wall(h),upper(h)],"S",1,[upper_w(p),h,h,upper_w(h)])
    face([upper(h),wall(h),lower(h)],"S",1,[upper_w(h),h,h],ordered=True)
    # Time/space reflection gives the complementary end of the half-period.
    for tri, label, piece, ws in faces.copy():
        faces.append(([reflect(v) for v in tri],label,
                      2-piece if piece is not None else None,
                      [D-w for w in ws] if ws is not None else None))
    quad([left(h),upper(h),upper(end),left(end)],"C")
    quad([lower(h),reflect(left(end)),reflect(left(h)),lower(end)],"C")
    quad([upper(h),lower(h),lower(end),upper(end)],"S",1,
         [upper_w(h),lower_w(h),lower_w(end),upper_w(end)])
    # The second half is a transverse reflection, with orientation reversed.
    for tri, label, piece, ws in faces.copy():
        order = (0,2,1)
        faces.append(([(D+tri[j][0],-tri[j][1],tri[j][2]) for j in order],
                      label,piece+3 if piece is not None else None,
                      [D+ws[j] for j in order] if ws is not None else None))
    # At each return midpoint the two inside-disk chords have opposite wall offsets.
    face([(D,-b,G),(D,1-a,0),(D,-b,-G)],"S",2,ordered=True)
    face([(T,a-1,0),(T,b,G),(T,b,-G)],"S",5,ordered=True)
    knots = [0,h,end,D,D+h,D+end,T]
    guard = [(a,0),(a,-h),(-a,h),(-a,0),(-a,-h),(a,h),(a,0)]
    return faces,knots,guard,b


def generate(n):
    faces,knots,guard,b = propose(n)
    denom = 10**40
    scale = 1-mp.mpf("1e-25")       # safe room for rounding S witnesses
    clock = scale*(1+mp.mpf("1e-26"))  # safe room for rounding guard speed
    def rational(v): return F(int(mp.nint(v*denom)),denom)
    def time(t): return rational(t*clock)
    def xcoord(x): return rational((x+b)*scale)
    def ycoord(y): return rational(y*scale)
    width = xcoord(b)
    data = dict(format="rational-oriented-surface-cut-v1",q=str(TEST_SPEED),
                radius="1",width=str(width),guard_times=[str(time(t)) for t in knots],
                guard_vertices=[[str(xcoord(x)),str(ycoord(y))] for x,y in guard],
                vertices=[],faces=[])
    ids = {}
    for tri,label,piece,witnesses in faces:
        indices = []
        for t,x,y in tri:
            vertex = (time(t),xcoord(x),ycoord(y))
            if vertex not in ids:
                ids[vertex] = len(ids)
                data["vertices"].append([str(v) for v in vertex])
            indices.append(ids[vertex])
        f = dict(label=label,vertices=indices)
        if label == "S":
            f.update(piece=piece, witness_times=[str(time(w)) for w in witnesses])
        data["faces"].append(f)
    verify_surface_cut(data,f"{n} contact chords",TEST_SPEED,F(0),6)
    # The paper proves uniqueness of the root in this interval. The shipped
    # enclosure establishes the signs for this tighter rational bracket.
    left, right = geometry(J(ROOT_LOWER)), geometry(J(TEST_SPEED))
    assert left["R"].v.lo > 1 > right["R"].v.hi
    deficit = 2*left["b"].v.hi - width
    # Print the upper bound rounded outward on a decimal grid.
    grid = 10**24
    units = -((-deficit.numerator * grid) // deficit.denominator)
    print(f"Critical full-width deficit at most {units}e-24.")
    return data


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("chords",type=int)
    parser.add_argument("--output",type=Path,help="create a new v1-format JSON file")
    args = parser.parse_args()
    if not __debug__:
        raise SystemExit("Run without -O.")
    data = generate(args.chords)
    print(f"Exact guarded width: {data['width']}")
    if args.output:
        with args.output.open("x") as f:
            json.dump(data,f,separators=(",",":"))
            f.write("\n")


if __name__ == "__main__":
    main()


==> anc/faces/fan_surface_one_chord.json <==
{"format":"rational-oriented-surface-cut-v1","q":"57236504581431823/125000000000000000","radius":"1","width":"6735702249106720444266581732106444863863/2000000000000000000000000000000000000000","guard_times":["0","4003094380701054689561908707288539759537/5000000000000000000000000000000000000000","7011186066088728863257421225640041416707/2000000000000000000000000000000000000000","2691382443240359605963182721423580412663/625000000000000000000000000000000000000","25534153926623931537267370478677183060841/5000000000000000000000000000000000000000","78118049422289398011698029670977493686143/10000000000000000000000000000000000000000","86124238183691507390821847085554573205217/10000000000000000000000000000000000000000"],"guard_vertices":[["2773985520511923048905405261057205210259/1000000000000000000000000000000000000000","0"],["2773985520511923048905405261057205210259/1000000000000000000000000000000000000000","-8006188761402109379123817334515191905053/10000000000000000000000000000000000000000"],["237546241616574869291154241998406888669/400000000000000000000000000000000000000","8006188761402109379123817334515191905053/10000000000000000000000000000000000000000"],["237546241616574869291154241998406888669/400000000000000000000000000000000000000","0"],["237546241616574869291154241998406888669/400000000000000000000000000000000000000","-8006188761402109379123817334515191905053/10000000000000000000000000000000000000000"],["2773985520511923048905405261057205210259/1000000000000000000000000000000000000000","8006188761402109379123817334515191905053/10000000000000000000000000000000000000000"],["2773985520511923048905405261057205210259/1000000000000000000000000000000000000000","0"]],"vertices":[["0","0","0"],["0","1773985520511923048905405361057205210259/1000000000000000000000000000000000000000","0"],["6798572780865625625163251146583621771/200000000000000000000000000000000000000","1773985520511923048905405361057205210259/1000000000000000000000000000000000000000","155650616847685228167608522419270695887/10000000000000000000000000000000000000000"],["6798572780865625625163251146583621771/200000000000000000000000000000000000000","0","155650616847685228167608522419270695887/10000000000000000000000000000000000000000"],["6798572780865625625163251146583621771/200000000000000000000000000000000000000","17745996496705595874236297973274847213317/10000000000000000000000000000000000000000","155650616847685228167608522419270695887/10000000000000000000000000000000000000000"],["6798572780865625625163251146583621771/200000000000000000000000000000000000000","1775211869715044339361440161084664524279/1000000000000000000000000000000000000000","2424480518228161203806661796002609513/156250000000000000000000000000000000000"],["0","6735702249106720444266581732106444863863/2000000000000000000000000000000000000000","-1609128514863246042755690673422262030761/2000000000000000000000000000000000000000"],["6798572780865625625163251146583621771/200000000000000000000000000000000000000","6735702249106720444266581732106444863863/2000000000000000000000000000000000000000","-4192785606679755747518307960520602425961/5000000000000000000000000000000000000000"],["4003094380701054689561908707288539759537/5000000000000000000000000000000000000000","1891727716169684015322055873009473997269/1250000000000000000000000000000000000000","916492519443599612021751478458267484599/2500000000000000000000000000000000000000"],["4003094380701054689561908707288539759537/5000000000000000000000000000000000000000","0","916492519443599612021751478458267484599/2500000000000000000000000000000000000000"],["4003094380701054689561908707288539759537/5000000000000000000000000000000000000000","6735702249106720444266581732106444863863/2000000000000000000000000000000000000000","-16051831335718339592902270701626502058857/10000000000000000000000000000000000000000"],["4003094380701054689561908707288539759537/5000000000000000000000000000000000000000","2773985520511923048905405261057205210259/1000000000000000000000000000000000000000","-16051831335718339592902270701626502058857/10000000000000000000000000000000000000000"],["2691382443240359605963182721423580412663/625000000000000000000000000000000000000","6735702249106720444266581732106444863863/2000000000000000000000000000000000000000","0"],["2691382443240359605963182721423580412663/625000000000000000000000000000000000000","637546241616574869291154201998406888669/400000000000000000000000000000000000000","0"],["21361095226401236207076380492724052757029/5000000000000000000000000000000000000000","637546241616574869291154201998406888669/400000000000000000000000000000000000000","-155650616847685228167608522419270695887/10000000000000000000000000000000000000000"],["21361095226401236207076380492724052757029/5000000000000000000000000000000000000000","6735702249106720444266581732106444863863/2000000000000000000000000000000000000000","-155650616847685228167608522419270695887/10000000000000000000000000000000000000000"],["21361095226401236207076380492724052757029/5000000000000000000000000000000000000000","15932514748828006347096610687257377105999/10000000000000000000000000000000000000000","-155650616847685228167608522419270695887/10000000000000000000000000000000000000000"],["21361095226401236207076380492724052757029/5000000000000000000000000000000000000000","7963196274191579413859253524842789538263/5000000000000000000000000000000000000000","-2424480518228161203806661796002609513/156250000000000000000000000000000000000"],["2691382443240359605963182721423580412663/625000000000000000000000000000000000000","0","1609128514863246042755690673422262030761/2000000000000000000000000000000000000000"],["21361095226401236207076380492724052757029/5000000000000000000000000000000000000000","0","4192785606679755747518307960520602425961/5000000000000000000000000000000000000000"],["7011186066088728863257421225640041416707/2000000000000000000000000000000000000000","18544689516176130098756461676456432341163/10000000000000000000000000000000000000000","-916492519443599612021751478458267484599/2500000000000000000000000000000000000000"],["7011186066088728863257421225640041416707/2000000000000000000000000000000000000000","6735702249106720444266581732106444863863/2000000000000000000000000000000000000000","-916492519443599612021751478458267484599/2500000000000000000000000000000000000000"],["7011186066088728863257421225640041416707/2000000000000000000000000000000000000000","0","16051831335718339592902270701626502058857/10000000000000000000000000000000000000000"],["7011186066088728863257421225640041416707/2000000000000000000000000000000000000000","237546241616574869291154241998406888669/400000000000000000000000000000000000000","16051831335718339592902270701626502058857/10000000000000000000000000000000000000000"],["21701023865444517488334543050053233845579/5000000000000000000000000000000000000000","637546241616574869291154201998406888669/400000000000000000000000000000000000000","155650616847685228167608522419270695887/10000000000000000000000000000000000000000"],["21701023865444517488334543050053233845579/5000000000000000000000000000000000000000","6735702249106720444266581732106444863863/2000000000000000000000000000000000000000","155650616847685228167608522419270695887/10000000000000000000000000000000000000000"],["21701023865444517488334543050053233845579/5000000000000000000000000000000000000000","15932514748828006347096610687257377105999/10000000000000000000000000000000000000000","155650616847685228167608522419270695887/10000000000000000000000000000000000000000"],["21701023865444517488334543050053233845579/5000000000000000000000000000000000000000","7963196274191579413859253524842789538263/5000000000000000000000000000000000000000","2424480518228161203806661796002609513/156250000000000000000000000000000000000"],["21701023865444517488334543050053233845579/5000000000000000000000000000000000000000","0","-4192785606679755747518307960520602425961/5000000000000000000000000000000000000000"],["2691382443240359605963182721423580412663/625000000000000000000000000000000000000","0","-1609128514863246042755690673422262030761/2000000000000000000000000000000000000000"],["25534153926623931537267370478677183060841/5000000000000000000000000000000000000000","18544689516176130098756461676456432341163/10000000000000000000000000000000000000000","916492519443599612021751478458267484599/2500000000000000000000000000000000000000"],["25534153926623931537267370478677183060841/5000000000000000000000000000000000000000","6735702249106720444266581732106444863863/2000000000000000000000000000000000000000","916492519443599612021751478458267484599/2500000000000000000000000000000000000000"],["25534153926623931537267370478677183060841/5000000000000000000000000000000000000000","0","-16051831335718339592902270701626502058857/10000000000000000000000000000000000000000"],["25534153926623931537267370478677183060841/5000000000000000000000000000000000000000","237546241616574869291154241998406888669/400000000000000000000000000000000000000","-16051831335718339592902270701626502058857/10000000000000000000000000000000000000000"],["86124238183691507390821847085554573205217/10000000000000000000000000000000000000000","0","0"],["85784309544648226109563684528225392116667/10000000000000000000000000000000000000000","1773985520511923048905405361057205210259/1000000000000000000000000000000000000000","-155650616847685228167608522419270695887/10000000000000000000000000000000000000000"],["86124238183691507390821847085554573205217/10000000000000000000000000000000000000000","1773985520511923048905405361057205210259/1000000000000000000000000000000000000000","0"],["85784309544648226109563684528225392116667/10000000000000000000000000000000000000000","0","-155650616847685228167608522419270695887/10000000000000000000000000000000000000000"],["85784309544648226109563684528225392116667/10000000000000000000000000000000000000000","17745996496705595874236297973274847213317/10000000000000000000000000000000000000000","-155650616847685228167608522419270695887/10000000000000000000000000000000000000000"],["85784309544648226109563684528225392116667/10000000000000000000000000000000000000000","1775211869715044339361440161084664524279/1000000000000000000000000000000000000000","-2424480518228161203806661796002609513/156250000000000000000000000000000000000"],["85784309544648226109563684528225392116667/10000000000000000000000000000000000000000","6735702249106720444266581732106444863863/2000000000000000000000000000000000000000","4192785606679755747518307960520602425961/5000000000000000000000000000000000000000"],["86124238183691507390821847085554573205217/10000000000000000000000000000000000000000","6735702249106720444266581732106444863863/2000000000000000000000000000000000000000","1609128514863246042755690673422262030761/2000000000000000000000000000000000000000"],["78118049422289398011698029670977493686143/10000000000000000000000000000000000000000","1891727716169684015322055873009473997269/1250000000000000000000000000000000000000","-916492519443599612021751478458267484599/2500000000000000000000000000000000000000"],["78118049422289398011698029670977493686143/10000000000000000000000000000000000000000","0","-916492519443599612021751478458267484599/2500000000000000000000000000000000000000"],["78118049422289398011698029670977493686143/10000000000000000000000000000000000000000","6735702249106720444266581732106444863863/2000000000000000000000000000000000000000","16051831335718339592902270701626502058857/10000000000000000000000000000000000000000"],["78118049422289398011698029670977493686143/10000000000000000000000000000000000000000","2773985520511923048905405261057205210259/1000000000000000000000000000000000000000","16051831335718339592902270701626502058857/10000000000000000000000000000000000000000"],["86124238183691507390821847085554573205217/10000000000000000000000000000000000000000","6735702249106720444266581732106444863863/2000000000000000000000000000000000000000","-1609128514863246042755690673422262030761/2000000000000000000000000000000000000000"]],"faces":[{"label":"C","vertices":[0,1,2]},{"label":"C","vertices":[0,2,3]},{"label":"C","vertices":[1,4,2]},{"label":"C","vertices":[1,5,4]},{"label":"S","vertices":[1,6,7],"piece":0,"witness_times":["0","0","6798572780865625625163251146583621771/200000000000000000000000000000000000000"]},{"label":"S","vertices":[1,7,5],"piece":0,"witness_times":["0","6798572780865625625163251146583621771/200000000000000000000000000000000000000","6798572780865625625163251146583621771/200000000000000000000000000000000000000"]},{"label":"S","vertices":[2,4,7],"piece":1,"witness_times":["5139535726096921814792495275967431679651/2500000000000000000000000000000000000000","10275660388641592620030430357908894385727/5000000000000000000000000000000000000000","4003094380701054689561908707288539759537/5000000000000000000000000000000000000000"]},{"label":"S","vertices":[4,5,7],"piece":1,"witness_times":["10275660388641592620030430357908894385727/5000000000000000000000000000000000000000","642013571613816254879773952041862777221/312500000000000000000000000000000000000","4003094380701054689561908707288539759537/5000000000000000000000000000000000000000"]},{"label":"C","vertices":[3,2,8]},{"label":"C","vertices":[3,8,9]},{"label":"S","vertices":[2,7,10],"piece":1,"witness_times":["5139535726096921814792495275967431679651/2500000000000000000000000000000000000000","4003094380701054689561908707288539759537/5000000000000000000000000000000000000000","4003094380701054689561908707288539759537/5000000000000000000000000000000000000000"]},{"label":"S","vertices":[2,10,8],"piece":1,"witness_times":["5139535726096921814792495275967431679651/2500000000000000000000000000000000000000","4003094380701054689561908707288539759537/5000000000000000000000000000000000000000","5939914544161819319191141976656029680729/2500000000000000000000000000000000000000"]},{"label":"S","vertices":[8,10,11],"piece":1,"witness_times":["5939914544161819319191141976656029680729/2500000000000000000000000000000000000000","4003094380701054689561908707288539759537/5000000000000000000000000000000000000000","4003094380701054689561908707288539759537/5000000000000000000000000000000000000000"]},{"label":"C","vertices":[12,13,14]},{"label":"C","vertices":[12,14,15]},{"label":"C","vertices":[13,16,14]},{"label":"C","vertices":[13,17,16]},{"label":"S","vertices":[13,18,19],"piece":2,"witness_times":["2691382443240359605963182721423580412663/625000000000000000000000000000000000000","2691382443240359605963182721423580412663/625000000000000000000000000000000000000","21361095226401236207076380492724052757029/5000000000000000000000000000000000000000"]},{"label":"S","vertices":[13,19,17],"piece":2,"witness_times":["2691382443240359605963182721423580412663/625000000000000000000000000000000000000","21361095226401236207076380492724052757029/5000000000000000000000000000000000000000","21361095226401236207076380492724052757029/5000000000000000000000000000000000000000"]},{"label":"S","vertices":[14,16,19],"piece":1,"witness_times":["4500795237491613287248188487781511976801/2000000000000000000000000000000000000000","11255399157281284227675031413479748915577/5000000000000000000000000000000000000000","7011186066088728863257421225640041416707/2000000000000000000000000000000000000000"]},{"label":"S","vertices":[16,17,19],"piece":1,"witness_times":["11255399157281284227675031413479748915577/5000000000000000000000000000000000000000","22517684800203633539258157077437677731537/10000000000000000000000000000000000000000","7011186066088728863257421225640041416707/2000000000000000000000000000000000000000"]},{"label":"C","vertices":[15,14,20]},{"label":"C","vertices":[15,20,21]},{"label":"S","vertices":[14,19,22],"piece":1,"witness_times":["4500795237491613287248188487781511976801/2000000000000000000000000000000000000000","7011186066088728863257421225640041416707/2000000000000000000000000000000000000000","7011186066088728863257421225640041416707/2000000000000000000000000000000000000000"]},{"label":"S","vertices":[14,22,20],"piece":1,"witness_times":["4500795237491613287248188487781511976801/2000000000000000000000000000000000000000","7011186066088728863257421225640041416707/2000000000000000000000000000000000000000","4825615228799619104661588909038291969923/2500000000000000000000000000000000000000"]},{"label":"S","vertices":[20,22,23],"piece":1,"witness_times":["4825615228799619104661588909038291969923/2500000000000000000000000000000000000000","7011186066088728863257421225640041416707/2000000000000000000000000000000000000000","7011186066088728863257421225640041416707/2000000000000000000000000000000000000000"]},{"label":"C","vertices":[9,8,23]},{"label":"C","vertices":[9,23,22]},{"label":"C","vertices":[11,10,21]},{"label":"C","vertices":[11,21,20]},{"label":"S","vertices":[8,11,20],"piece":1,"witness_times":["5939914544161819319191141976656029680729/2500000000000000000000000000000000000000","4003094380701054689561908707288539759537/5000000000000000000000000000000000000000","4825615228799619104661588909038291969923/2500000000000000000000000000000000000000"]},{"label":"S","vertices":[8,20,23],"piece":1,"witness_times":["5939914544161819319191141976656029680729/2500000000000000000000000000000000000000","4825615228799619104661588909038291969923/2500000000000000000000000000000000000000","7011186066088728863257421225640041416707/2000000000000000000000000000000000000000"]},{"label":"C","vertices":[12,24,13]},{"label":"C","vertices":[12,25,24]},{"label":"C","vertices":[13,24,26]},{"label":"C","vertices":[13,26,27]},{"label":"S","vertices":[13,28,29],"piece":3,"witness_times":["2691382443240359605963182721423580412663/625000000000000000000000000000000000000","21701023865444517488334543050053233845579/5000000000000000000000000000000000000000","2691382443240359605963182721423580412663/625000000000000000000000000000000000000"]},{"label":"S","vertices":[13,27,28],"piece":3,"witness_times":["2691382443240359605963182721423580412663/625000000000000000000000000000000000000","21701023865444517488334543050053233845579/5000000000000000000000000000000000000000","21701023865444517488334543050053233845579/5000000000000000000000000000000000000000"]},{"label":"S","vertices":[24,28,26],"piece":4,"witness_times":["15905065499058360238645226161661753330303/2500000000000000000000000000000000000000","25534153926623931537267370478677183060841/5000000000000000000000000000000000000000","63613439869128938935471784258595075374063/10000000000000000000000000000000000000000"]},{"label":"S","vertices":[26,28,27],"piece":4,"witness_times":["63613439869128938935471784258595075374063/10000000000000000000000000000000000000000","25534153926623931537267370478677183060841/5000000000000000000000000000000000000000","795081917293598423144546125101461193421/125000000000000000000000000000000000000"]},{"label":"C","vertices":[25,30,24]},{"label":"C","vertices":[25,31,30]},{"label":"S","vertices":[24,32,28],"piece":4,"witness_times":["15905065499058360238645226161661753330303/2500000000000000000000000000000000000000","25534153926623931537267370478677183060841/5000000000000000000000000000000000000000","25534153926623931537267370478677183060841/5000000000000000000000000000000000000000"]},{"label":"S","vertices":[24,30,32],"piece":4,"witness_times":["15905065499058360238645226161661753330303/2500000000000000000000000000000000000000","16705444317123257743043872862350351331381/2500000000000000000000000000000000000000","25534153926623931537267370478677183060841/5000000000000000000000000000000000000000"]},{"label":"S","vertices":[30,33,32],"piece":4,"witness_times":["16705444317123257743043872862350351331381/2500000000000000000000000000000000000000","25534153926623931537267370478677183060841/5000000000000000000000000000000000000000","25534153926623931537267370478677183060841/5000000000000000000000000000000000000000"]},{"label":"C","vertices":[34,35,36]},{"label":"C","vertices":[34,37,35]},{"label":"C","vertices":[36,35,38]},{"label":"C","vertices":[36,38,39]},{"label":"S","vertices":[36,40,41],"piece":5,"witness_times":["86124238183691507390821847085554573205217/10000000000000000000000000000000000000000","85784309544648226109563684528225392116667/10000000000000000000000000000000000000000","86124238183691507390821847085554573205217/10000000000000000000000000000000000000000"]},{"label":"S","vertices":[36,39,40],"piece":5,"witness_times":["86124238183691507390821847085554573205217/10000000000000000000000000000000000000000","85784309544648226109563684528225392116667/10000000000000000000000000000000000000000","85784309544648226109563684528225392116667/10000000000000000000000000000000000000000"]},{"label":"S","vertices":[35,40,38],"piece":4,"witness_times":["65566095279303820131651865981684846486613/10000000000000000000000000000000000000000","78118049422289398011698029670977493686143/10000000000000000000000000000000000000000","32786458703204161075380493184868392216881/5000000000000000000000000000000000000000"]},{"label":"S","vertices":[38,40,39],"piece":4,"witness_times":["32786458703204161075380493184868392216881/5000000000000000000000000000000000000000","78118049422289398011698029670977493686143/10000000000000000000000000000000000000000","13115960778409877446933816124042992866829/2000000000000000000000000000000000000000"]},{"label":"C","vertices":[37,42,35]},{"label":"C","vertices":[37,43,42]},{"label":"S","vertices":[35,44,40],"piece":4,"witness_times":["65566095279303820131651865981684846486613/10000000000000000000000000000000000000000","78118049422289398011698029670977493686143/10000000000000000000000000000000000000000","78118049422289398011698029670977493686143/10000000000000000000000000000000000000000"]},{"label":"S","vertices":[35,42,44],"piece":4,"witness_times":["65566095279303820131651865981684846486613/10000000000000000000000000000000000000000","62364580007044230114057279178930454482301/10000000000000000000000000000000000000000","78118049422289398011698029670977493686143/10000000000000000000000000000000000000000"]},{"label":"S","vertices":[42,45,44],"piece":4,"witness_times":["62364580007044230114057279178930454482301/10000000000000000000000000000000000000000","78118049422289398011698029670977493686143/10000000000000000000000000000000000000000","78118049422289398011698029670977493686143/10000000000000000000000000000000000000000"]},{"label":"C","vertices":[31,45,30]},{"label":"C","vertices":[31,44,45]},{"label":"C","vertices":[33,43,32]},{"label":"C","vertices":[33,42,43]},{"label":"S","vertices":[30,42,33],"piece":4,"witness_times":["16705444317123257743043872862350351331381/2500000000000000000000000000000000000000","62364580007044230114057279178930454482301/10000000000000000000000000000000000000000","25534153926623931537267370478677183060841/5000000000000000000000000000000000000000"]},{"label":"S","vertices":[30,45,42],"piece":4,"witness_times":["16705444317123257743043872862350351331381/2500000000000000000000000000000000000000","78118049422289398011698029670977493686143/10000000000000000000000000000000000000000","62364580007044230114057279178930454482301/10000000000000000000000000000000000000000"]},{"label":"S","vertices":[18,13,29],"piece":2,"witness_times":["2691382443240359605963182721423580412663/625000000000000000000000000000000000000","2691382443240359605963182721423580412663/625000000000000000000000000000000000000","2691382443240359605963182721423580412663/625000000000000000000000000000000000000"]},{"label":"S","vertices":[36,41,46],"piece":5,"witness_times":["86124238183691507390821847085554573205217/10000000000000000000000000000000000000000","86124238183691507390821847085554573205217/10000000000000000000000000000000000000000","86124238183691507390821847085554573205217/10000000000000000000000000000000000000000"]}]}


==> anc/gap/check_tilted_gap.py <==
"""Exact checks for the tilted bowtie below the diffraction root (Proposition 5.6).

Run with python3 -B anc/gap/check_tilted_gap.py from the unpacked submission.
Only the standard library is used. Intervals, first-order jets, the binomial
integral and the 19 margins are those of check_wall_gap_upper.py.

Family: speed q in [0.4578, q_a], t = q_a - q, leg direction
d = d_*(q) - SLOPE*t and half-amplitude a = A(d, q), the amplitude at which
the rounded handoff of the obstacle criterion is an equality.
"""
from fractions import Fraction as F
from pathlib import Path
import sys

sys.path.insert(0, str(Path(__file__).resolve().parent))
sys.path.insert(0, str(Path(__file__).resolve().parent.parent / "escape"))
from check_wall_gap_upper import I, J, integral, check_side_conditions

ROOT = I(".457892036651", ".457892036652")   # enclosure of q_a from the paper
SLOPE = F("3.735")
SPEED_BOUND = F("2.431")
COEFFICIENT = F("51.605")


def fan_amplitude(q, d):
    """A(d, q): the half-amplitude at which the rounded-escape ratio equals one."""
    c = (1 - d*d).sqrt()
    alpha = (1 - q*q).sqrt()
    m = q*d + alpha*c
    kappa = alpha*d - q*c
    u, w = q*kappa, 1 + q*m
    norm = (u*u + w*w).sqrt()
    sn, cs = u/norm, w/norm
    p, _ = integral(q, sn)
    return c * (1 + kappa*cs - m*sn + (m + q)*p) / (d*(m + q))


def hull(a, b):
    return I(min(a.lo, b.lo), max(a.hi, b.hi))


def magnitude(interval):
    return max(abs(interval.lo), abs(interval.hi))


def wall_amplitude(q):
    D = 3*q*q + 2*q - 1
    return 1 / (D*(D + 1)).sqrt()


def check_guard(q, d, a):
    """The 19 margins of the obstacle criterion for the bowtie (a, d) with a tight wall chord."""
    c = (1 - d*d).sqrt()
    h = a*d/c
    G = a*(2*q - (1 - q)*d)/c
    b = a + (1 - G*G).sqrt()
    check_side_conditions(q, a, h, b)
    return b


def compare(qbox):
    # q carries derivative one; the root is a constant in its enclosure.
    q = J(qbox, 1)
    dc = (1 - q)/(2*q)
    dm = dc - SLOPE*(J(ROOT) - q)
    am = fan_amplitude(q, dm)
    ac = wall_amplitude(q)
    check_guard(q, dm, am)
    return magnitude(am.d - ac.d), hull(am.v, ac.v), hull(dc.v, dm.v)


def curvature(q, a, d):
    """Entries of minus the Hessian of B(a, d) = a + sqrt(1 - a^2 k(d)^2) at fixed q."""
    c = (1 - d*d).sqrt()
    k = (2*q - (1 - q)*d)/c
    kd = (2*q*d - (1 - q))/(c*c*c)
    kdd = 2*q/(c*c*c) + 3*d*kd/(c*c)
    delta = (1 - a*a*k*k).sqrt()
    cube = delta*delta*delta
    return k*k/cube, a*k*kd*(1 + delta*delta)/cube, a*a*(kd*kd/cube + k*kdd/delta)


def uniform_bound():
    lo = F(".4578")
    nodes = [lo + (ROOT.hi - lo)*i/8 for i in range(9)]
    boxes = [I(left, right) for left, right in zip(nodes, nodes[1:])]
    rows = [compare(box) for box in boxes]
    # a - a_* vanishes at the root, so the mean value theorem needs the
    # derivative bound on the whole path from the evaluation speed to the root.
    speed = max(row[0] for row in rows)
    assert speed < SPEED_BOUND
    worst = F(0)
    for box, (_, a, d) in zip(boxes, rows):
        A, B, C = curvature(box, a, d)
        assert A.lo > 0
        worst = max(worst, A.hi*speed**2 + 2*magnitude(B)*speed*SLOPE + C.hi*SLOPE**2)
    assert worst < COEFFICIENT
    print("19 margins above 0.0332 on eight boxes covering [0.4578, q_a].")
    print("|d(a - a_*)/dq| < 2.431 along the family.")
    print("Uniform quadratic coefficient < 51.605 on [0.4578, q_a].")


def tangent_bound():
    from rounded_escape import geometry
    wall = geometry(J(ROOT, 1))
    E = -wall["R"].d
    q = J(ROOT)
    d = J(wall["d"].v, 1)
    a = J(wall["a"].v)
    cap = fan_amplitude(q, d)
    # rho(a, d) = a / A(d): gradient at the wall point, d differentiated at fixed a.
    ga = 1/cap.v
    gd = (a/cap).d
    A, _, C = curvature(q.v, a.v, d.v)
    # The mixed Hessian entry vanishes at the wall point because dk/dd = 0 there.
    assert A.lo > 0 and C.lo > 0
    coeff = E*E/(ga*ga/A + gd*gd/C)
    assert coeff.lo > F("51.28352020") and coeff.hi < F("51.28352025")
    print("Optimized limiting coefficient lies in (51.28352020, 51.28352025).")


def sample():
    q, d = J(F(".45785")), J(F(".591904"))
    c = (1 - d*d).sqrt()
    h = J(F(20015892656447, 25000000000000))
    a = h*c/d
    assert a.v.hi < fan_amplitude(q, d).v.lo      # strict rounded handoff
    b = check_guard(q, d, a)
    assert 2*b.v.lo > F("3.3682504612")
    print("At q=0.45785 the tilted patrol guards width > 3.3682504612 at radius one.")


if __name__ == "__main__":
    if not __debug__:
        raise SystemExit("Run Python without -O to evaluate the certificate assertions.")
    uniform_bound()
    tangent_bound()
    sample()


==> anc/gap/check_wall_gap_upper.py <==
"""Exact upper bound on the one-way width deficit at the diffraction root.

Run with python3 anc/gap/check_wall_gap_upper.py from the unpacked submission.
The interval and binomial-integral routines are shared with the escape proof.
"""
from fractions import Fraction
from pathlib import Path
import sys

sys.path.insert(0, str(Path(__file__).resolve().parent.parent / "escape"))
from exact_intervals import I, J
from rounded_escape import bounds, geometry, integral


def check_side_conditions(q, a, h, b):
    """Re-evaluate the finite inequalities in the obstacle-wavefront theorem."""
    # Compact outward intervals keep integer sizes bounded through the second
    # integral evaluation. Only values of these four inputs are needed here.
    q, a, h, b = (J(I(*map(Fraction, bounds(value.v)))) for value in (q, a, h, b))
    ell = (a * a + h * h).sqrt()
    c, d = a / ell, h / ell
    g = 2 * q * ell - (1 - q) * h
    alpha = (1 - q * q).sqrt()
    m, kappa = q * d + alpha * c, alpha * d - q * c
    u, w = q * kappa, 1 + q * m
    norm = (u * u + w * w).sqrt()
    sine, cosine = u / norm, w / norm
    p, _ = integral(q, sine)
    margins = {
        "q": q,
        "1-q": 1 - q,
        "d-q": d - q,
        "1-d": 1 - d,
        "m": m,
        "kappa": kappa,
        "G": g,
        "1-G": 1 - g,
        "p": p,
        "h-p": h - p,
        "a+b-1": a + b - 1,
        "1-qv": 1 - q * (h - p),
        "2(G-q)-alpha^2 v": 2 * (g - q) - alpha * alpha * (h - p),
    }
    endpoints = [(J(-1), h + q * p), (-cosine, h - p + sine)]
    for j, (x, y) in enumerate(endpoints):
        projection = (-m * x + kappa * y) / alpha
        margins[f"N_{j}"] = d * x + c * y
        margins[f"U_{j}"] = projection
        margins[f"2ell-U_{j}"] = 2 * ell - projection

    assert len(margins) == 19
    for name, margin in margins.items():
        assert margin.v.lo > Fraction("0.0332"), (name, bounds(margin.v))


def scaled_bowtie(q):
    wall = geometry(q)
    scale = 1 / wall["R"]
    chord = scale / (1 + wall["D"]).sqrt()
    amplitude = scale * wall["a"]
    height = scale * wall["h"]
    half_width = amplitude + (1 - chord * chord).sqrt()
    check_side_conditions(q, amplitude, height, half_width)
    return wall, half_width


def main():
    if not __debug__:
        raise SystemExit("Run Python without -O to evaluate the certificate assertions.")
    interval = I(Fraction("0.4578"), Fraction("0.4579"))
    wall, _ = scaled_bowtie(J(interval, 1))
    slope = wall["R"].d
    assert -Fraction("7.514") < slope.lo <= slope.hi < -Fraction("7.435")
    discriminant = wall["D"].v
    curvature_bound = (1 + discriminant).sqrt() / (discriminant * discriminant.sqrt())
    assert curvature_bound.hi * Fraction("7.514") ** 2 < 175

    sample, half_width = scaled_bowtie(J(I(Fraction("0.45785"))))
    assert 2 * half_width.v.lo > Fraction("3.3682502470")
    assert 2 * sample["b"].v.hi < Fraction("3.3682505519")
    print("19 strict auxiliary conditions passed on [0.4578, 0.4579].")
    print("Rounded-clearance derivative is between -7.514 and -7.435 on this interval.")
    print("Certified upper-deficit coefficient < 175 for 0.4578 <= q <= q_a.")
    print("At q=0.45785 the scaled patrol guards width > 3.3682502470 at radius one.")
    print("The wall ceiling at that speed is < 3.3682505519.")


if __name__ == "__main__":
    main()


==> anc/height/check_fixed_height.py <==
"""Replay the fixed-height table and its first equality example with rational enclosures."""
from fractions import Fraction as F
from pathlib import Path
import sys

sys.path.insert(0, str(Path(__file__).resolve().parents[1] / "escape"))
from exact_intervals import I


def main():
    if not __debug__:
        raise SystemExit("Run without -O.")
    q = F(1, 4)
    rows = [
        ("4/5", "2/15", "6.654522"),
        ("49/50", ".14961", "7.111252"),
        ("1", ".15127", "7.161548"),
        ("5/4", ".16962", "7.783853"),
        ("3/2", ".18456", "8.396359"),
    ]
    for h_text, u_text, ceiling_text in rows:
        height, u, ceiling = map(F, (h_text, u_text, ceiling_text))
        assert 0 <= u <= min(q, 1 - q)
        k = I(4*q*q - u*u).sqrt()
        width = 2*((1 + k*k).sqrt() + (1-q-u)*height)/k
        assert width.hi < ceiling

    # The height curve increases strictly. These signs enclose its unique
    # solution for H=4/5, where (1+q)H=1 exactly.
    d = I("0.2665158415434994", "0.2665158415434996")
    def polynomial(x):
        return (2 - 3*x)**2 * (5 - x*x) - 100*x*x
    assert polynomial(d.lo) > 0 > polynomial(d.hi)
    assert (1 + q)*F(4, 5) == 1
    c = (1-d*d).sqrt()
    k = 2*q*c
    G = 1/(1+k*k).sqrt()
    ell = G/(2*q - (1-q)*d)
    optimum = 2*(c*ell + k*G)
    assert F("6.6545215540632") < optimum.lo <= optimum.hi < F("6.6545215540634")
    print("Five tabulated ceilings verified. At H=4r/5 the exact width lies in")
    print("(6.6545215540632, 6.6545215540634) times r.")


if __name__ == "__main__":
    main()


==> anc/hooks/check_slow_hooks.py <==
"""Exact rational verification of the ten-leg patrol for 0 < q <= 1/40."""

from fractions import Fraction
from math import isqrt


class Interval:
    def __init__(self, lower, upper=None):
        self.lower = Fraction(lower)
        self.upper = self.lower if upper is None else Fraction(upper)
        assert self.lower <= self.upper

    @staticmethod
    def coerce(value):
        return value if isinstance(value, Interval) else Interval(value)

    def __add__(self, other):
        other = self.coerce(other)
        return Interval(self.lower + other.lower, self.upper + other.upper)

    __radd__ = __add__

    def __neg__(self):
        return Interval(-self.upper, -self.lower)

    def __sub__(self, other):
        return self + (-self.coerce(other))

    def __rsub__(self, other):
        return self.coerce(other) + (-self)

    def __mul__(self, other):
        other = self.coerce(other)
        products = [x * y for x in (self.lower, self.upper)
                    for y in (other.lower, other.upper)]
        return Interval(min(products), max(products))

    __rmul__ = __mul__

    def reciprocal(self):
        assert self.lower > 0 or self.upper < 0
        return Interval(1 / self.upper, 1 / self.lower)

    def __truediv__(self, other):
        return self * self.coerce(other).reciprocal()

    def __rtruediv__(self, other):
        return self.coerce(other) * self.reciprocal()

    def sqrt(self):
        assert self.lower >= 0
        scale = 10**30

        def floor_scaled_root(value):
            return isqrt(value.numerator * scale**2 // value.denominator)

        return Interval(Fraction(floor_scaled_root(self.lower), scale),
                        Fraction(floor_scaled_root(self.upper) + 1, scale))


def main():
    if not __debug__:
        raise SystemExit("Run Python without -O to evaluate the certificate assertions.")

    q = Interval(0, Fraction(1, 40))
    h = Interval("1.227689517575272716605")
    e = Interval("0.029002301252121295625")
    length = 1 + e
    rho = (h*h + e*e).sqrt()
    alpha = (1 - q*q).sqrt()
    k = h - 1 + q*rho
    v = (k + q*(k*k + alpha*alpha*length*length).sqrt()) / (alpha*alpha)
    tau = (length*length + v*v).sqrt()
    corner_height = h - v
    scaled_x = alpha * corner_height  # q*x stays finite at zero.
    g = 2 - h - q*rho
    delta = (1 - g*g).sqrt()
    wall_offset = delta + e
    radius = (1 - wall_offset*wall_offset).sqrt()
    time_denominator = tau - q*v
    tau_prime = v*(rho + tau) / time_denominator
    derivative = (-1 / (alpha*(1 + alpha)) + q*(rho + tau)/alpha
                  - alpha*tau_prime + rho*g/delta)
    available_radius = 1 - q*rho
    height_offset = h - radius
    margins = {
        "height": h,
        "inward offset": e,
        "horizontal outer-leg length": length,
        "vertical outer-leg length": v,
        "corner depth": corner_height,
        "G > 0": g,
        "G < 1": 1 - g,
        "positive inset": delta,
        "midpoint wall radius": radius,
        "departure capture radius": available_radius,
        "departure squared-distance margin": (
            available_radius*available_radius - delta*delta - height_offset*height_offset),
        "scaled transverse corner position": scaled_x,
        "scaled inward column": scaled_x + q,
        "scaled flat endpoint inside corridor": 2*scaled_x + q*(length + delta),
        "time derivative denominator": time_denominator,
        "positive width derivative": derivative,
    }
    for condition, interval in margins.items():
        assert interval.lower > 0, condition
    assert derivative.lower > Fraction(1, 5) and derivative.upper < Fraction(4, 5)

    tau_zero = (length*length + (h - 1)*(h - 1)).sqrt()
    delta_zero = (1 - (2 - h)*(2 - h)).sqrt()
    loss_zero = 2 * (rho + tau_zero - length - delta_zero)
    assert loss_zero.upper < Fraction("1.235352896057745")
    print("16 positive margins and 1/5 < E'(q) < 4/5 on [0,1/40].")
    print("The limiting additive loss is less than 1.235352896057745.")


if __name__ == "__main__":
    main()


==> anc/slow/check_direction_rate.py <==
"""Finite identities and scan examples in the directional rate proof."""

from fractions import Fraction as F
from pathlib import Path
import sys

sys.path.insert(0, str(Path(__file__).resolve().parents[1] / "bends"))
from check_critical_bends import I, cosine, decimal


def check_stationary_cancellation():
    # Mean values depend on the starting phase. The ending sign reverses
    # the same lag, including at stalls and at revisits to the same position.
    centers = list(map(F, (0, 1, 4, 4, 2, 1, 0, 3, 5, 4, 1, 1, 2)))
    def weight(x):
        return 1-x/5
    def side(z):
        return min(F(1), max(F(-1), z/2))
    for window in range(1, len(centers)+1):
        left, right = F(0), F(0)
        for start in range(len(centers)):
            a = centers[start]
            b = centers[(start+window) % len(centers)]
            for j in range(window+1):
                x = centers[(start+j) % len(centers)]
                left += weight(x)*(side(x-a)+side(x-b))
                right += (weight(x)-weight(a))*side(x-a)
        assert left == right

    # At a horizontal segment the new static lane mass is twice the increase
    # from its starting half-chord to its largest half-chord. On a vertical
    # segment it equals the change of height in absolute value.
    chords = {F(0): F(1), F(3, 5): F(4, 5), F(4, 5): F(3, 5), F(2): F(0)}
    sweep = [(-2, 0), (F(3, 5), 0), (F(3, 5), 1), (F(-4, 5), 1),
             (F(-4, 5), -1), (2, -1), (F(4, 5), -1), (F(4, 5), 0)]
    intervals, incoming = [], F(0)
    for (x, y), (xx, yy) in zip(sweep, sweep[1:]):
        start = chords[abs(x)]
        if x == xx:
            incoming += abs(yy-y)
            intervals.append((min(y, yy)-start, max(y, yy)+start))
        else:
            assert y == yy
            largest = F(1) if x*xx <= 0 else chords[min(abs(x), abs(xx))]
            incoming += 2*(largest-start)
            intervals.append((y-largest, y+largest))
    first, end = sorted(intervals)[0]
    total = F(0)
    for a, b in sorted(intervals)[1:]:
        if a > end:
            total += end-first
            first, end = a, b
        else:
            end = max(end, b)
    assert total+end-first == 4 < incoming
    print("Exact stationary sign identity on 13 lags and fixed-lane swept-length inequality")


def check_scan():
    q, height = I("0.0001"), F(141)
    velocity = cosine(q)
    stroke = 2*height/velocity
    transfer = 2/(1+q)
    step = transfer-q*stroke
    lip = (2*stroke+transfer)/(transfer-2*q*stroke)
    height_time = stroke*(1+q*lip)
    half_count = (2*height*(1-q*q*lip*lip)/q-height_time)/(2*(stroke+transfer+step))
    count = 2*(half_count.lo // 1)
    assert count == 9850 and half_count.hi < count/2+1
    assert (transfer-2*q*stroke).lo > 0 and (1-q*stroke).lo > 0 and (1-q*lip).lo > 0
    period = (count-1)*(stroke+transfer)+stroke+(count-1)*step-q*stroke
    width = (count-1)*step+q*stroke
    margin = 2*height*cosine(q*lip)-q*(period+height_time)
    assert margin.lo > F("0.1699") and width.lo > F("19418.31679")

    # Rational Pythagorean velocities make the adjacent-witness identity exact.
    m = 20001
    q_exact, v_exact = F(2*m, m*m+1), F(m*m-1, m*m+1)
    assert q_exact**2+v_exact**2 == 1
    t0 = 2*height/v_exact
    b0 = 2/(1+q_exact)
    s = b0-q_exact*t0
    for direction in (-1, 1):
        for y in (-height, -height/2, F(0), height/2, height):
            first = (height+direction*y)/v_exact
            second = t0-first
            dt, dx = t0+b0+second-first, s-q_exact*(second-first)
            assert dt > 0 and dx > 0 and dx+q_exact*dt == 2
    print("Scan at q=0.0001, strokes, width and capture margin",
          count, decimal(width, 9), decimal(margin, 8))


def check_diagonal_return():
    q, height, shift, count = I(".0001"), F(122), F(97, 100), 9876
    stroke = 2*height/cosine(q)
    drift = q*stroke
    transfer = 2/(1+q)
    step = transfer-drift
    width = (count-1)*step+drift
    scan = (count-1)*(stroke+transfer)+stroke
    connector = (shift**2+drift*drift).sqrt()
    diagonal = (width*width+(2*height+shift)**2).sqrt()
    period = scan+2*connector+diagonal
    lip = scan/width
    projection = cosine(q*lip)
    direct = 2*height+shift-q*(period+2*stroke)/projection
    indirect = 1-shift-q*(stroke+connector)/projection
    assert (transfer-2*drift).lo > 0 and (1-drift).lo > 0 and (1-q*lip).lo > 0
    assert direct.lo > F(".00193") and indirect.lo > F(".00550")
    assert width.lo > F("19507.09959627")
    for u in (F(0), F(1, 4), F(1, 2), F(3, 4), F(1)):
        a = shift/2
        return_height = (height+a)*(2*u-1)
        assert height-a-return_height+1 == (1-u)*(2*height+shift)+1-shift
        assert return_height+1+height-a == u*(2*height+shift)+1-shift
    print("Diagonal return at q=0.0001, strokes, width, direct and return margins",
          count, decimal(width, 10), decimal(direct, 9), decimal(indirect, 9))


if __name__ == "__main__":
    if not __debug__:
        raise SystemExit("Run without -O to enable the interval checks.")
    check_stationary_cancellation()
    check_scan()
    check_diagonal_return()


==> anc/slow/check_slow_bowties.py <==
"""Exact series algebra and a numerical check of the slow ordinary maximum."""

import mpmath as mp
import sympy as sp


def check_series():
    q, u = sp.symbols("q u", positive=True)

    def truncate(expr, order):
        return sp.series(expr, q, 0, order).removeO().expand().collect(q)

    d = q+u*q**3
    c = truncate(sp.sqrt(1-d**2), 6)
    alpha = truncate(sp.sqrt(1-q**2), 6)
    m = truncate(q*d+alpha*c, 6)
    kappa = truncate(alpha*d-q*c, 6)
    norm = truncate(sp.sqrt(1+2*q*m+q**2), 6)
    sine = truncate(q*kappa/norm, 6)
    # The monotone sine-coordinate integrand differs from its value at
    # zero by O(q^7), on an interval of length O(q^4).
    arc = truncate(sine/(1+q), 6)
    height = truncate(arc+(1+kappa/norm)/(m+q), 6)
    assert m == 1
    assert sp.expand(kappa-u*q**3-u*q**5/2) == 0
    assert height == truncate((1+u*q**3+u*q**5/2)/(1+q), 6)

    amplitude = truncate(c*height/d, 5)
    gap = truncate((2*q/d-1+q)*height, 6)
    inset_squared = truncate(1-gap**2, 6)
    inset = truncate(q*sp.sqrt(sp.expand(inset_squared/q**2)), 5)
    objective = truncate((amplitude+inset-1/q+1)/q, 4)
    f0, f1, f2, f3 = [objective.coeff(q, i) for i in range(4)]

    def derivative(f, n=0):
        return sp.diff(f, u, n).subs(u, 1)

    assert sp.expand(f0-(sp.Rational(1, 2)-u+2*sp.sqrt(u))) == 0
    assert derivative(f0, 1) == 0 and derivative(f0, 2) == -sp.Rational(1, 2)
    u1 = -derivative(f1, 1)/derivative(f0, 2)
    u2 = -(derivative(f0, 3)*u1**2/2+derivative(f1, 2)*u1+derivative(f2, 1))/derivative(f0, 2)
    assert (u1, u2) == (sp.Rational(5, 2), 0)
    optimized = [
        derivative(f0),
        derivative(f1),
        derivative(f2)+derivative(f1, 1)*u1+derivative(f0, 2)*u1**2/2,
        derivative(f3)+derivative(f2, 1)*u1+derivative(f1, 2)*u1**2/2
        +derivative(f0, 3)*u1**3/6,
    ]
    full_coefficients = [2*coefficient for coefficient in optimized]
    assert full_coefficients == [3, 0, -sp.Rational(9, 4), -sp.Rational(19, 4)]
    print("Full-width coefficients of q through q^4:", full_coefficients)
    print("Optimal u(q) starts at 1 with coefficients", u1, "and", u2)


def guarded_width(q, u):
    d = q+u*q**3
    alpha, c = mp.sqrt(1-q*q), mp.sqrt(1-d*d)
    m, k = q*d+alpha*c, alpha*d-q*c
    angle = mp.atan(q*k/(1+q*m))
    arc = mp.quad(lambda t: 1/(mp.cos(t)+mp.sqrt(q*q-mp.sin(t)**2)), [0, angle])
    h = (1+k*mp.cos(angle)-m*mp.sin(angle))/(m+q)+arc
    length = h/d
    a, G = length*c, 2*q*length-(1-q)*h
    return 2*(a+mp.sqrt(1-G*G))


def check_numerically():
    mp.mp.dps = 75
    print("q          u(q)              cubic residual       quartic residual")
    for s in ("0.03", "0.01", "0.003", "0.001", "0.0001"):
        q = mp.mpf(s)
        u = mp.findroot(lambda y: mp.diff(lambda v: guarded_width(q, v), y),
                        (mp.mpf("0.97"), mp.mpf("1.15")))
        width = guarded_width(q, u)
        cubic = (width-(2/q-2+3*q))/q**3
        quartic = (cubic+mp.mpf(9)/4)/q
        print(f"{s:<10} {mp.nstr(u,14):<17} {mp.nstr(cubic,14):<20} {mp.nstr(quartic,14)}")
        if s == "0.0001":
            assert abs(cubic+mp.mpf(9)/4) < mp.mpf(".001")
            assert abs(quartic+mp.mpf(19)/4) < mp.mpf(".001")


if __name__ == "__main__":
    check_series()
    check_numerically()


==> anc/slow/check_slow_widths.py <==
"""Exact finite checks for the four-leg, scanning, crossing and one-way loss arguments."""

from fractions import Fraction as F
from pathlib import Path
import sys


ANC = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ANC / "bends"))
from check_bowtie_transition import I, fan, return_margins, rounded_escape


def check_critical_margins():
    q = I(F("0.457892036651"), F("0.457892036652"))
    d = (1 - q) / (2 * q)
    discriminant = 3 * q * q + 2 * q - 1
    a = 1 / (discriminant * (1 + discriminant)).sqrt()
    b = (1 + 1 / discriminant).sqrt()
    c, _, m, kappa, sine, cosine, p, height = contact = fan(q, d)
    h = a * d / c
    tail = 2 * h * (1 + 1 / d)
    vertical_margin = q * m * tail + sine - (1 + q * m) * p - h - 1
    inward_margin = cosine - q * kappa * (tail - p)
    wall_gap = 2 * q * a / c - (1 - q) * h
    assert (d - q).lo > 0 and (a - 1).lo > 0
    assert (b - a).lo > 0 and (1 - b + a).lo > 0 and wall_gap.lo > 0
    end_radius = (1 - (b - a)*(b - a)).sqrt()
    assert ((1 + q)*h + end_radius).lo > 1
    assert rounded_escape(q, d, contact) and return_margins(q, d, a, contact)
    assert vertical_margin.lo > F(9, 100) and inward_margin.lo > F(1, 2)
    assert (height - h).lo < 0 < (height - h).hi
    print("Critical tail margins exceed", float(vertical_margin.lo), float(inward_margin.lo))
    print("Critical wall extrema, return and finite-leg separator inequalities passed.")


def check_scan():
    for m in (32, 33, 64, 100, 129, 256, 1024):
        e = F(1, m)
        q = e * e
        s = 2 * (1 - 3 * e)
        n = 2 * ((1 - 6 * e) // (2 * q))
        block = 2 * m + s
        v = s / block
        period = n * block + (n - 1) * s
        assert n > 0 and n % 2 == 0 and q < v
        assert q * block + s / 2 < 1
        assert q * period < 2 * m * (1 - q / v)
        if m == 100:
            assert n == 9400 and n * s == 18236
        print(f"q=1/{m*m}, columns={n}, qW={float(q*n*s):.8f}")

        h = F(m)
        spacing = 2 * (1 - 2*q*h) / (1 + 2*q)
        ratio = q * (2*h + spacing) / spacing
        upper_count = (2*h*(1 - ratio**2) + q*spacing) / (q*(2*h + 2*spacing))
        count = 2 * (upper_count // 2)
        duration = count * (2*h + 2*spacing) - spacing
        assert ratio < 1 and count >= 2
        assert q * (2*h + spacing) + spacing/2 == 1
        assert (q * duration)**2 <= 4*h*h * (1 - ratio**2)
        if m == 100:
            assert count == 9806 and count * spacing == F(96098800, 5001)
            print(f"Euclidean timing at q=1/10000: {count} columns, width {count * spacing}.")


def check_crossing_identities():
    # The two erased intervals have the same length; their endpoints need not agree.
    for gap in (F(i, 4) for i in range(-16, 17)):
        for length in (F(j, 4) for j in range(17)):
            overlap = max(0, min(gap, length) - max(gap - length, 0))
            discrepancy = 2 * (length - overlap)
            assert discrepancy == 2 * min(length, abs(gap - length))

    # Integrate the recovered gap between crossings of unequal masses.
    masses = [F(2), F(11, 4), F(7), F(13, 5), F(2)]
    t = F(0)
    right_edge = t + masses[0] / 2
    for before, after in zip(masses, masses[1:]):
        next_t = t + (before + after) / 2
        assert -before + 2 * (next_t - t) == after
        assert right_edge == next_t - after / 2
        t = next_t
        right_edge = t + after / 2
    print("Equal-length ray decrements and adjacent crossing intervals passed.")


def check_loss_bound():
    flatness = F(1, 4096)
    budget = F(1, 16)
    assert flatness * (4 + flatness) < F(1, 16)**2
    small_band_charge = 2 * F(1, 4) * F(1, 16) + budget
    assert small_band_charge == F(3, 32) < F(1, 4)
    assert 4 * (1 - F(49, 64)**2) > 1

    band_width = F(27, 4)
    assert F(5, 2) + 4 < band_width
    assert 2 * band_width + F(1, 16) < 14
    assert flatness * (56 + flatness) < F(1, 8)**2
    full_band_charge = 2 * band_width * (2 + F(1, 8)) + budget
    assert full_band_charge == F(115, 4) < 30

    q_max = F(1, 2**24)
    loss = F(1, 2**21)
    k_max = loss + q_max
    delta_max = q_max * k_max
    q_length_max = 32 + 16 * q_max
    q_norm_max = F(3, 2)
    assert 1 + q_max**2 < q_norm_max**2 and 2 / q_max - loss > 30
    wall = 6*q_max + 2*delta_max + 2**15 * q_length_max * k_max
    endpoints = 2 * k_max / flatness
    overspent = q_length_max * k_max / budget
    slow_edge = 256 * q_norm_max * delta_max
    too_many_deficient = 32 * (endpoints + slow_edge)
    failure = wall + endpoints + overspent + too_many_deficient
    assert failure < F(708, 1000) < F(3, 4)
    step = F(31, 32) * F(5, 2) - F(16, 32)
    assert step == F(123, 64) and 2 * step > 2 * q_norm_max
    print(f"Uniform window failure bound {float(failure):.10f} < 0.708")
    print(f"One-way width loss at least {loss} on 0 < q <= {q_max}.")


if __name__ == "__main__":
    check_critical_margins()
    check_scan()
    check_crossing_identities()
    check_loss_bound()


==> anc/verify_certificates.py <==
#!/usr/bin/env python3
"""Standalone, standard-library verifier for the surface, continuum and root certificates in:
  "Optimal Patrol Widths in the Infinite-Corridor Barrier-Guarding Game"

Requires ONLY the Python 3 standard library (`fractions`, `math`, `bisect`, `json`, `tarfile`).
Reads `certificates_data.tar.gz` directly (or an extracted `certificates_data/` folder) and
independently verifies from first principles:
  1. Critical root and obstacle criterion: 12-digit root enclosure 0.457892036651 < q_a < 0.457892036652,
     F(q_a) bounds, global uniqueness of q_a on (1/3, 1/2], all obstacle-wavefront hypotheses
     (3)-(6) across [q_a, 59/125], and two-level sufficiency at q = 59/125.
  2. Two-way excursion inequality: All 24 chronological excursion permutations at q = 1/2 (exact Farkas J_{1/2} <= 0).
  3. Surface cut: All 7 oriented spacetime surface-cut certificates (the 64-leg record patrol
     at q = 1/4 proving W_opt(1/4) > 6.944691333740r and all six 18-leg hooked/surfing patrols
     across q in {1/4, 7/25, 3/10, 1/3, 7/20, 2/5}).
  4. Continuum bounds: All 8 continuum upper-bound certificates (3 unrestricted + 5 bounded-height
     at q = 1/4, enforcing BH-2's cutoff side condition s_k >= q * alpha_0 * c_k) over [-b, b] x B_1(0)
     via velocity convexity and Weierstrass rational tangent polygons.
  5. Supplementary boundary-layer witness: Exact 10-leg beveled V-hook boundary-layer excess E_10 < 1.2353529 < sqrt(5) - 1.
"""

from __future__ import annotations

from bisect import bisect_right
from collections import defaultdict
from fractions import Fraction as F
from itertools import permutations
from math import isqrt
from pathlib import Path
import json
import tarfile
import time


def load_json_payloads(base_dir: Path) -> dict[str, object]:
    tar_path = base_dir / "certificates_data.tar.gz"
    dir_path = base_dir / "certificates_data"
    out: dict[str, object] = {}
    if tar_path.exists():
        with tarfile.open(tar_path, "r:gz") as tf:
            for member in tf.getmembers():
                if member.isfile() and member.name.endswith(".json"):
                    key = Path(member.name).name
                    fobj = tf.extractfile(member)
                    assert fobj is not None
                    out[key] = json.loads(fobj.read().decode("utf-8"))
        return out
    if dir_path.exists():
        for p in dir_path.glob("*.json"):
            out[p.name] = json.loads(p.read_text(encoding="utf-8"))
        return out
    raise FileNotFoundError("Could not find certificates_data.tar.gz or certificates_data/ next to verify_certificates.py")


def sqrt_bracket(val: F, scale: int = 10**18) -> tuple[F, F]:
    assert val >= 0
    num = val.numerator * scale * scale
    den = val.denominator
    lo_i = isqrt(num // den)
    while (lo_i + 1) ** 2 * den <= num:
        lo_i += 1
    while lo_i * lo_i * den > num:
        lo_i -= 1
    hi_i = lo_i if lo_i * lo_i * den == num else lo_i + 1
    lo, hi = F(lo_i, scale), F(hi_i, scale)
    assert lo * lo <= val <= hi * hi
    return lo, hi


def sqrt_iv(lo: F, hi: F, scale: int = 10**14) -> tuple[F, F]:
    assert 0 <= lo <= hi
    n_lo = (lo.numerator * scale * scale) // lo.denominator
    i_lo = isqrt(n_lo)
    while (i_lo + 1) ** 2 * lo.denominator <= lo.numerator * scale * scale:
        i_lo += 1
    while i_lo * i_lo * lo.denominator > lo.numerator * scale * scale:
        i_lo -= 1
    n_hi = (hi.numerator * scale * scale + hi.denominator - 1) // hi.denominator
    i_hi = isqrt(n_hi)
    while i_hi * i_hi * hi.denominator < hi.numerator * scale * scale:
        i_hi += 1
    r_lo, r_hi = F(i_lo, scale), F(i_hi, scale)
    assert r_lo * r_lo <= lo and hi <= r_hi * r_hi
    return r_lo, r_hi


def iv_add(a: tuple[F, F], b: tuple[F, F]) -> tuple[F, F]:
    return (a[0] + b[0], a[1] + b[1])


def iv_sub(a: tuple[F, F], b: tuple[F, F]) -> tuple[F, F]:
    return (a[0] - b[1], a[1] - b[0])


def iv_mul(a: tuple[F, F], b: tuple[F, F]) -> tuple[F, F]:
    pts = (a[0] * b[0], a[0] * b[1], a[1] * b[0], a[1] * b[1])
    return (min(pts), max(pts))


def iv_div(a: tuple[F, F], b: tuple[F, F]) -> tuple[F, F]:
    assert b[0] > 0
    pts = (a[0] / b[0], a[0] / b[1], a[1] / b[0], a[1] / b[1])
    return (min(pts), max(pts))


def poly_mul(p: list[F], q: list[F]) -> list[F]:
    res = [F(0)] * (len(p) + len(q) - 1)
    for i, a in enumerate(p):
        for j, b in enumerate(q):
            res[i + j] += a * b
    return res


def verify_qa_and_wavefront_interval() -> None:
    # Part A: 12-digit root enclosure 0.457892036651 < q_a < 0.457892036652 via degree-6 Taylor polynomials
    q_lo = F(457892036651, 10**12)
    q_hi = F(457892036652, 10**12)
    s_max = F(1, 400)
    deg = 6
    scale = 10**15
    eps = F(1, 10**13)

    a_hi = F(1) / (q_lo * q_lo)
    a_lo = F(1) / (q_hi * q_hi)
    c_lo = [F(1) - eps]
    c_hi = [F(1) + eps]
    for k in range(1, deg + 1):
        sk_lo = sum(c_lo[i] * c_lo[k - i] for i in range(1, k))
        skm_lo = sum(c_lo[i] * c_lo[k - 1 - i] for i in range(k))
        t_lo = -a_hi if k == 1 else F(0)
        ex_lo = (t_lo - sk_lo + skm_lo) / (2 * c_lo[0])
        c_lo.append(F((ex_lo.numerator * scale) // ex_lo.denominator - 1, scale))

        sk_hi = sum(c_hi[i] * c_hi[k - i] for i in range(1, k))
        skm_hi = sum(c_hi[i] * c_hi[k - 1 - i] for i in range(k))
        t_hi = -a_lo if k == 1 else F(0)
        ex_hi = (t_hi - sk_hi + skm_hi) / (2 * c_hi[0])
        c_hi.append(F(-((-ex_hi.numerator * scale) // ex_hi.denominator) + 1, scale))

    lhs_lo = [q_lo * q_lo * x for x in poly_mul([F(1), F(-1)], poly_mul(c_lo, c_lo))]
    rem_lo = [-x for x in lhs_lo]
    rem_lo[0] += q_lo * q_lo
    rem_lo[1] -= F(1)
    assert rem_lo[0] + sum(d * (s_max ** m) for m, d in enumerate(rem_lo) if m >= 1 and d < 0) > 0

    lhs_hi = [q_hi * q_hi * x for x in poly_mul([F(1), F(-1)], poly_mul(c_hi, c_hi))]
    rem_hi = list(lhs_hi)
    rem_hi[0] -= q_hi * q_hi
    rem_hi[1] += F(1)
    assert rem_hi[0] + sum(d * (s_max ** m) for m, d in enumerate(rem_hi) if m >= 1 and d < 0) > 0

    def eval_M_point(q: F) -> tuple[F, F]:
        cw = 3 * q * q + 2 * q - 1
        scw_lo, scw_hi = sqrt_bracket(cw)
        s1c_lo, s1c_hi = sqrt_bracket(1 + cw)
        s1q_lo, s1q_hi = sqrt_bracket(1 - q * q)
        h_lo = (1 - q) / (cw * s1c_hi)
        h_hi = (1 - q) / (cw * s1c_lo)
        c0_lo, c0_hi = scw_lo / (2 * q), scw_hi / (2 * q)
        d0 = (1 - q) / (2 * q)
        m_lo = q * d0 + s1q_lo * c0_lo
        m_hi = q * d0 + s1q_hi * c0_hi
        kap_lo = s1q_lo * d0 - q * c0_hi
        kap_hi = s1q_hi * d0 - q * c0_lo
        assert kap_lo > 0 and m_lo > 0
        L2_lo = (q * kap_lo) ** 2 + (1 + q * m_lo) ** 2
        L2_hi = (q * kap_hi) ** 2 + (1 + q * m_hi) ** 2
        L_lo, L_hi = sqrt_bracket(L2_lo)[0], sqrt_bracket(L2_hi)[1]
        sn_lo, sn_hi = (q * kap_lo) / L_hi, (q * kap_hi) / L_lo
        assert sn_hi * sn_hi <= s_max
        g_hi_at_qlo = c_lo[0] * sn_lo + sum(c_lo[k] * (sn_hi ** (2 * k + 1)) / (2 * k + 1) for k in range(1, deg + 1))
        g_lo_at_qhi = c_hi[0] * sn_hi + sum(c_hi[k] * (sn_lo ** (2 * k + 1)) / (2 * k + 1) for k in range(1, deg + 1))
        p_hi = (sn_hi - q * g_hi_at_qlo) / (1 - q * q)
        p_lo = (sn_lo - q * g_lo_at_qhi) / (1 - q * q)
        M_hi = 1 + kap_hi / L_lo + (m_hi + q) * p_hi - h_lo * (m_lo + q)
        M_lo = 1 + kap_lo / L_hi + (m_lo + q) * p_lo - h_hi * (m_hi + q)
        return M_lo, M_hi

    _, M_qlo_hi = eval_M_point(q_lo)
    M_qhi_lo, _ = eval_M_point(q_hi)
    assert M_qlo_hi < 0 < M_qhi_lo, (float(M_qlo_hi), float(M_qhi_lo))

    f_sq_lo = 4 * (1 + F(1) / (3 * q_hi * q_hi + 2 * q_hi - 1))
    f_sq_hi = 4 * (1 + F(1) / (3 * q_lo * q_lo + 2 * q_lo - 1))
    assert F(336785112514, 10**11) ** 2 <= f_sq_lo <= f_sq_hi <= F(336785112516, 10**11) ** 2

    # Part B: Global uniqueness of q_a on (1/3, 1/2] and obstacle criterion hypotheses (3)-(6) across [q_a, 59/125]
    def p_riemann_iv(qL: F, qR: F, S_lo: F, S_hi: F, n_riem: int = 12) -> tuple[F, F] | None:
        if S_hi >= qL:
            return None
        # Change of variables u = sin(theta) in [0, sin(theta*)]:
        # p(q) = int_0^{sin(theta*)} du / (sqrt(1-u^2) * (sqrt(1-u^2) + sqrt(q^2-u^2))),
        # whose integrand is strictly increasing in u and strictly decreasing in q.
        p_lo = F(0)
        if S_lo > 0:
            du_lo = S_lo / n_riem
            for j in range(n_riem):
                u = S_lo * F(j, n_riem)
                _, c_hi = sqrt_iv(1 - u * u, 1 - u * u)
                _, r_hi = sqrt_iv(qR * qR - u * u, qR * qR - u * u)
                p_lo += du_lo / (c_hi * (c_hi + r_hi))
        p_hi = F(0)
        if S_hi > 0:
            du_hi = S_hi / n_riem
            for j in range(1, n_riem + 1):
                u = S_hi * F(j, n_riem)
                c_lo, _ = sqrt_iv(1 - u * u, 1 - u * u)
                r_lo, _ = sqrt_iv(qL * qL - u * u, qL * qL - u * u)
                p_hi += du_hi / (c_lo * (c_lo + r_lo))
        return p_lo, p_hi

    def check_deriv_pos(qL: F, qR: F) -> None:
        q = (qL, qR)
        cw = (3 * qL * qL + 2 * qL - 1, 3 * qR * qR + 2 * qR - 1)
        cwp = (6 * qL + 2, 6 * qR + 2)
        scw = sqrt_iv(cw[0], cw[1])
        s1c = sqrt_iv(1 + cw[0], 1 + cw[1])
        alp = sqrt_iv(1 - qR * qR, 1 - qL * qL)
        h = iv_div((1 - qR, 1 - qL), iv_mul(cw, s1c))
        h_neg_deriv = iv_mul(
            h,
            iv_add(
                (F(1) / (1 - qL), F(1) / (1 - qR)),
                iv_add(iv_div(cwp, cw), iv_div(cwp, (2 * (1 + cw[0]), 2 * (1 + cw[1])))),
            ),
        )
        hp = (-h_neg_deriv[1], -h_neg_deriv[0])
        cleg = iv_div(scw, (2 * qL, 2 * qR))
        clegp = iv_sub(iv_div(cwp, iv_mul((4 * qL, 4 * qR), scw)), iv_div(scw, (2 * qL * qL, 2 * qR * qR)))
        dleg = ((1 - qR) / (2 * qR), (1 - qL) / (2 * qL))
        dlegp = (-F(1) / (2 * qL * qL), -F(1) / (2 * qR * qR))
        alpp = (-qR / alp[0], -qL / alp[1])
        m = iv_add(iv_mul(q, dleg), iv_mul(alp, cleg))
        mp = iv_add(iv_add(dleg, iv_mul(q, dlegp)), iv_add(iv_mul(alpp, cleg), iv_mul(alp, clegp)))
        kap = iv_sub(iv_mul(alp, dleg), iv_mul(q, cleg))
        assert kap[0] > 0
        kapp = iv_sub(iv_add(iv_mul(alpp, dleg), iv_mul(alp, dlegp)), iv_add(cleg, iv_mul(q, clegp)))
        L = sqrt_iv(1 + 2 * qL * m[0] + qL * qL, 1 + 2 * qR * m[1] + qR * qR)
        cos_th = iv_div((1 + qL * m[0], 1 + qR * m[1]), L)
        sin_th = iv_div(iv_mul(q, kap), L)
        tan_th = iv_div(iv_mul(q, kap), (1 + qL * m[0], 1 + qR * m[1]))
        p = p_riemann_iv(qL, qR, sin_th[0], sin_th[1])
        assert p is not None
        # Since dK/d(theta*) = 0 identically at tan(theta*) = q*kap/(1+q*m) and
        # (m+q) * int_0^{theta*} q dtheta / (sqrt(q^2-sin^2 theta)*(cos theta + sqrt(q^2-sin^2 theta))^2) <= theta*/L:
        Kp_lo = (
            iv_mul(kapp, cos_th)[0]
            - iv_mul(mp, sin_th)[1]
            + iv_mul((mp[0] + 1, mp[1] + 1), p)[0]
            - tan_th[1] / L[0]
        )
        hmq_p_hi = iv_mul(hp, (m[0] + qL, m[1] + qR))[1] + iv_mul(h, (mp[0] + 1, mp[1] + 1))[1]
        assert Kp_lo - hmq_p_hi > 0

    def eval_M_iv(qL: F, qR: F):
        q = (qL, qR)
        cw = (3 * qL * qL + 2 * qL - 1, 3 * qR * qR + 2 * qR - 1)
        scw = sqrt_iv(cw[0], cw[1])
        s1c = sqrt_iv(1 + cw[0], 1 + cw[1])
        alp = sqrt_iv(1 - qR * qR, 1 - qL * qL)
        a = iv_div((F(1), F(1)), iv_mul(scw, s1c))
        b = sqrt_iv(1 + F(1) / cw[1], 1 + F(1) / cw[0])
        h = iv_div((1 - qR, 1 - qL), iv_mul(cw, s1c))
        G = (F(1) / s1c[1], F(1) / s1c[0])
        ell = iv_div((2 * qL, 2 * qR), iv_mul(cw, s1c))
        cleg = iv_div(scw, (2 * qL, 2 * qR))
        dleg = ((1 - qR) / (2 * qR), (1 - qL) / (2 * qL))
        m = iv_add(iv_mul(q, dleg), iv_mul(alp, cleg))
        kap = iv_sub(iv_mul(alp, dleg), iv_mul(q, cleg))
        kap_nn = (max(F(0), kap[0]), max(F(0), kap[1]))
        L = sqrt_iv(1 + 2 * qL * m[0] + qL * qL, 1 + 2 * qR * m[1] + qR * qR)
        C = iv_div((1 + qL * m[0], 1 + qR * m[1]), L)
        S = iv_div(iv_mul(q, kap_nn), L)
        p = p_riemann_iv(qL, qR, S[0], S[1])
        if p is None:
            return None
        M_lo = F(1) + iv_div(kap, L)[0] + iv_mul((m[0] + qL, m[1] + qR), iv_sub(p, h))[0]
        M_hi = F(1) + iv_div(kap, L)[1] + iv_mul((m[0] + qL, m[1] + qR), iv_sub(p, h))[1]
        return (M_lo, M_hi, a, b, h, G, ell, cleg, dleg, alp, m, kap, C, S, p)

    def check_sides(qL: F, qR: F, res) -> bool:
        _, _, a, b, h, G, ell, cleg, dleg, alp, m, kap, C, S, p = res
        if not (0 < qL and qR < dleg[0] and dleg[1] < 1 and 0 < G[0] and G[1] < 1
                and kap[0] > 0 and 0 < p[0] and p[1] < h[0] and a[0] + b[0] >= 1):
            return False
        v = iv_sub(h, p)
        if not (qR * v[1] <= 1 and (1 - qL * qL) * v[1] <= 2 * (G[0] - qR)):
            return False
        y0 = iv_add(h, iv_mul((qL, qR), p))
        N0_lo = -dleg[1] + iv_mul(cleg, y0)[0]
        U0 = iv_div(iv_add(m, iv_mul(kap, y0)), alp)
        y1 = iv_add(v, S)
        N1_lo = -iv_mul(dleg, C)[1] + iv_mul(cleg, y1)[0]
        U1 = iv_div(iv_add(iv_mul(m, C), iv_mul(kap, y1)), alp)
        return (
            N0_lo > 0 and N1_lo > 0
            and 0 <= U0[0] and U0[1] <= 2 * ell[0]
            and 0 <= U1[0] and U1[1] <= 2 * ell[0]
        )

    # 1. Analytic negativity of 1 + K - h(m+q) on (1/3, 9/25]:
    # Since p <= theta* <= tan(theta*) = q*kap/(1+q*m) <= q <= 9/25, kap/L <= 1, and m+q >= (1+q)/2 > 2/3,
    # while h(q) is strictly decreasing with h(q) >= h(9/25):
    q_cut = F(9, 25)
    cw_cut = 3 * q_cut * q_cut + 2 * q_cut - 1
    _, s1c_cut_hi = sqrt_iv(1 + cw_cut, 1 + cw_cut)
    h_cut_lo = (1 - q_cut) / (cw_cut * s1c_cut_hi)
    assert F(2) + F(2, 3) * (q_cut - h_cut_lo) < 0

    # 2. Adaptive interval negativity on [9/25, 0.456]:
    work = [(q_cut, F(456, 1000), 0)]
    n_sub = 0
    while work:
        ql, qr, d = work.pop()
        res = eval_M_iv(ql, qr)
        if res is not None and res[1] < 0:
            n_sub += 1
        else:
            assert d < 20
            mid = (ql + qr) / 2
            work.append((mid, qr, d + 1))
            work.append((ql, mid, d + 1))

    # 3. Strict monotonicity d/dq[1 + K - h(m+q)] > 0 across [0.456, 0.460] (containing q_a):
    check_deriv_pos(F(456, 1000), F(458, 1000))
    check_deriv_pos(F(458, 1000), F(460, 1000))

    # 4. Side conditions (1),(2),(4),(5),(6) on [0.4578920, 0.460] (where M >= 0 holds for all q >= q_a):
    work = [(F(4578920, 10**7), F(460, 1000), 0)]
    while work:
        ql, qr, d = work.pop()
        res = eval_M_iv(ql, qr)
        if res is not None and check_sides(ql, qr, res):
            n_sub += 1
        else:
            assert d < 20
            mid = (ql + qr) / 2
            work.append((mid, qr, d + 1))
            work.append((ql, mid, d + 1))

    # 5. Full obstacle criterion conditions (1)-(6) (including M > 0) across [0.460, 59/125]:
    q_split = F(59, 125)
    work = [(F(460, 1000), q_split, 0)]
    while work:
        ql, qr, d = work.pop()
        res = eval_M_iv(ql, qr)
        if res is not None and res[0] > 0 and check_sides(ql, qr, res):
            n_sub += 1
        else:
            assert d < 20
            mid = (ql + qr) / 2
            work.append((mid, qr, d + 1))
            work.append((ql, mid, d + 1))

    # 6. Positivity of 1 + K - h(m+q) on [59/125, 1/2] (completing uniqueness on (1/3, 1/2]):
    work = [(q_split, F(1, 2), 0)]
    while work:
        ql, qr, d = work.pop()
        res = eval_M_iv(ql, qr)
        if res is not None and res[0] > 0:
            n_sub += 1
        else:
            assert d < 20
            mid = (ql + qr) / 2
            work.append((mid, qr, d + 1))
            work.append((ql, mid, d + 1))

    # 7. two-level sufficiency polynomial positivity at q = 59/125:
    assert 27 * q_split**4 - 10 * q_split**2 + 4 * q_split - 1 > 0
    print(
        f"  [PASS] Critical root and obstacle criterion: 0.457892036651 < q_a < 0.457892036652 (unique on (1/3, 1/2]), "
        f"F(q_a) in [3.36785112514r, 3.36785112516r], and wavefront hypotheses (3)-(6) verified on [q_a, 59/125] ({n_sub} leaves)"
    )


def verify_twoway_farkas(data: dict) -> None:
    q_f = F(data["q"])
    assert q_f == F(1, 2)
    row_meta = [(int(s), F(cx), F(cy)) for s, cx, cy in data["row_meta"]]
    for seg, cx, cy in row_meta:
        assert cx * cx + cy * cy == 1 and 0 <= seg < 5

    nv = 15
    rows_f = []
    for seg, cx, cy in row_meta:
        r = [F(0)] * nv
        r[seg] = F(-1)
        if seg + 1 in (1, 2, 3, 4):
            r[4 + seg + 1] += cx
        if seg in (1, 2, 3, 4):
            r[4 + seg] -= cx
        r[9 + seg + 1] += cy
        r[9 + seg] -= cy
        rows_f.append(r)

    seen_perms = set()
    for entry in data["permutations"]:
        perm = tuple(entry["perm"])
        seen_perms.add(perm)
        up, vp, um, vm = perm
        c_f = [F(0)] * nv
        for j in range(5):
            c_f[j] -= 2
        for j in range(up):
            c_f[j] += q_f
        for j in range(vp):
            c_f[j] -= q_f
        for j in range(um):
            c_f[j] += q_f
        for j in range(vm):
            c_f[j] -= q_f
        for nd in (up, vp, um, vm):
            c_f[4 + nd] += 1
        c_f[9 + up] -= 1
        c_f[9 + vp] += 1
        c_f[9 + um] += 1
        c_f[9 + vm] -= 1

        cols = [F(0)] * nv
        for idx_r, w_str in entry["multipliers"]:
            w = F(w_str)
            assert w > 0
            for j in range(nv):
                cols[j] += w * rows_f[int(idx_r)][j]
        assert all(c_f[j] <= cols[j] for j in range(9))
        assert all(c_f[j] == cols[j] for j in range(9, 15))

    assert seen_perms == set(permutations([1, 2, 3, 4]))
    print("  [PASS] Two-way excursion inequality: All 24 chronological excursion orderings verified in exact Q (J_{1/2} <= 0)")


def verify_surface_cut(d: dict, label: str, expected_q: F, min_w: F, expected_legs: int) -> None:
    assert d["format"] == "rational-oriented-surface-cut-v1"
    q = F(d["q"])
    r = F(d.get("radius", "1"))
    W = F(d["width"])
    assert q == expected_q and r == F(1) and W > min_w, (label, q, W, min_w)
    gt = [F(s) for s in d["guard_times"]]
    gv = [(F(a), F(b)) for a, b in d["guard_vertices"]]
    V = [tuple(F(c) for c in v) for v in d["vertices"]]
    faces = d["faces"]
    T = gt[-1]
    assert len(gv) == len(gt) and gt[0] == 0 and gv[0] == gv[-1] and len(gt) - 1 == expected_legs
    for i in range(len(gt) - 1):
        dt = gt[i + 1] - gt[i]
        dx, dy = gv[i + 1][0] - gv[i][0], gv[i + 1][1] - gv[i][1]
        assert dt > 0 and dt * dt >= dx * dx + dy * dy
    assert all(0 <= x <= W for x, _ in gv)
    assert all(len(v) == 3 and 0 <= v[0] <= T and 0 <= v[1] <= W for v in V)

    edge = defaultdict(int)
    area2 = F(0)
    nC = nS = 0
    for f in faces:
        verts_f = f["vertices"]
        assert len(verts_f) == 3 and all(0 <= idx < len(V) for idx in verts_f)
        ia, ib, ic = verts_f
        A, B, C = V[ia], V[ib], V[ic]
        u = (B[0] - A[0], B[1] - A[1], B[2] - A[2])
        v = (C[0] - A[0], C[1] - A[1], C[2] - A[2])
        n = (u[1] * v[2] - u[2] * v[1], u[2] * v[0] - u[0] * v[2], u[0] * v[1] - u[1] * v[0])
        area2 += n[2]
        for P, Q in ((A, B), (B, C), (C, A)):
            if P == Q:
                continue
            if P[1] == Q[1] and (P[1] == 0 or P[1] == W):
                continue
            s = min(P[0], Q[0])
            sh = (s // T) * T
            P2, Q2 = (P[0] - sh, P[1], P[2]), (Q[0] - sh, Q[1], Q[2])
            if P2 < Q2:
                edge[(P2, Q2)] += 1
            else:
                edge[(Q2, P2)] -= 1
        if f["label"] == "C":
            nC += 1
            assert n[0] > 0 and n[0] * n[0] >= q * q * (n[1] * n[1] + n[2] * n[2])
        elif f["label"] == "S":
            nS += 1
            p = int(f["piece"])
            assert 0 <= p < expected_legs
            sh = int(f.get("period_shift", 0))
            L, Rr = gt[p] + sh * T, gt[p + 1] + sh * T
            w_list = f["witness_times"]
            assert len(w_list) == 3
            for vert, ws in zip((A, B, C), w_list):
                w = F(ws)
                assert L <= w <= Rr
                lam = (w - L) / (Rr - L)
                cx = gv[p][0] + lam * (gv[p + 1][0] - gv[p][0])
                cy = gv[p][1] + lam * (gv[p + 1][1] - gv[p][1])
                res = r - q * abs(w - vert[0])
                assert res >= 0 and res * res >= (vert[1] - cx) ** 2 + (vert[2] - cy) ** 2
        else:
            raise AssertionError(f"Unknown face label: {f['label']}")
    assert all(c == 0 for c in edge.values())
    assert area2 == -2 * T * W
    print(
        f"  [PASS] Surface cut ({label}): {expected_legs} affine patrol intervals at q={expected_q} verified "
        f"({nC} C + {nS} S = {len(faces)} faces, degree -1, W/r > {min_w})"
    )


def verify_single_continuum_cert(m: dict) -> tuple[str, int]:
    Q_ANG = 4096
    S = int(m["normal_scale"])
    WS = int(m["lambda_scale"])
    width = F(m["width"])
    b = width / 2
    bS = int(b * S)
    assert b * S == bS and width > 2
    q = F(m["q"])
    q_n, q_d = int(q.numerator), int(q.denominator)

    edges_f = [F(e) for e in m["lambda_edges"]]
    assert edges_f[0] == -b and edges_f[-1] == b and all(x < y for x, y in zip(edges_f, edges_f[1:]))
    edge_arr = [int(e * S) for e in edges_f]
    lam_arr = [int(v) for v in m["lambda_units"]]
    lam_bins = list(zip(edge_arr[:-1], edge_arr[1:], lam_arr))
    assert [(-hi, -lo, w) for lo, hi, w in reversed(lam_bins)] == lam_bins

    mu_f = F(m["mu"])
    mu_S = int(mu_f * S)
    assert mu_f * S == mu_S

    is_bh = "height_bound" in m and m["height_bound"] is not None
    if is_bh:
        H = F(m["height_bound"])
        m_ab, n_ab = map(int, m["pythagorean_alpha_beta_mn"])
        d_ab = m_ab * m_ab + n_ab * n_ab
        a0_num = m_ab * m_ab - n_ab * n_ab
        alpha0 = F(a0_num, d_ab)
        beta0 = F(2 * m_ab * n_ab, d_ab)
        assert alpha0 >= 0 and beta0 >= 0 and alpha0 * alpha0 + beta0 * beta0 == 1
        H_eff = (1 - q * beta0) * H - q * alpha0 * (b - 1)
        assert H_eff == F(m["H_eff"])
    else:
        d_ab, a0_num = 1, 1
        alpha0 = F(0)
        H_eff = F(0)
        assert len(m.get("temporal_bounded_height", [])) == 0

    temp_unr = []
    for t in m["temporal_unrestricted"]:
        mk, nk = int(t["m"]), int(t["n"])
        dk = mk * mk + nk * nk
        ck, sk = F(2 * mk * nk, dk), F(mk * mk - nk * nk, dk)
        assert ck > 0 and sk >= 0 and ck * ck + sk * sk == 1
        assert ck == F(t["credit"]) and sk == F(t["s_credit"])
        eta = F(t["eta"])
        eS = int(eta * S)
        assert eta * S == eS and eS >= 0
        temp_unr.append((mk, nk, ck, sk, eta, eS))

    temp_bh = []
    for t in m.get("temporal_bounded_height", []):
        mk, nk = int(t["m"]), int(t["n"])
        dk = mk * mk + nk * nk
        ck, sk = F(2 * mk * nk, dk), F(mk * mk - nk * nk, dk)
        assert ck > 0 and sk >= 0 and ck * ck + sk * sk == 1
        assert ck == F(t["credit"]) and sk == F(t["s_credit"])
        # Enforce Bounded-excursion chord inequality outer-tail monotonicity side condition s_k >= q * alpha_0 * c_k:
        assert sk >= q * alpha0 * ck, (m["name"], sk, q * alpha0 * ck)
        req = max(F(0), H_eff + ck - alpha0 * q * (1 - sk))
        assert req == F(t["req_gap"])
        eta = F(t["eta"])
        eS = int(eta * S)
        assert eta * S == eS and eS >= 0
        temp_bh.append((mk, nk, ck, sk, req, eta, eS))

    gaps_f = [(F(g["lo"]), F(g["hi"]), F(g["value"])) for g in m["gap_profile"]]
    assert gaps_f[0][0] == -b + 1 and gaps_f[-1][1] == b - 1
    assert all(x[1] == y[0] and x[2] >= 0 for x, y in zip(gaps_f, gaps_f[1:])) and gaps_f[-1][2] >= 0
    gs_orig = [(int(lo * S), int(hi * S), int(v * S)) for lo, hi, v in gaps_f]
    assert [(-hi, -lo, v) for lo, hi, v in reversed(gs_orig)] == gs_orig

    gapmass = sum((hi - lo) * v for lo, hi, v in gaps_f)
    req_mass = 4 * sum(ck * eta for _, _, ck, _, eta, _ in temp_unr) + 4 * sum(req * eta for _, _, _, _, req, eta, _ in temp_bh)
    assert gapmass >= req_mass

    mass = sum(F(w, WS) * (hi - lo) for w, lo, hi in zip(lam_arr, edges_f[:-1], edges_f[1:]))
    eta_unr_tot = sum(eta for _, _, _, _, eta, _ in temp_unr)
    eta_bh_tot = sum(eta for _, _, _, _, _, eta, _ in temp_bh)
    demand = q * mass + 3 * q * eta_unr_tot + 2 * q * eta_bh_tot
    cap = F(m["cap"])
    assert demand == F(m["demand"]) and cap < demand

    eta_S = sum(x[5] for x in temp_unr)
    cap_n, cap_d = int(cap.numerator), int(cap.denominator)
    n_bins = len(lam_arr)

    def make_folded_grid(lo: int, hi: int, n_coarse: int | None = None):
        if n_coarse is None:
            pts = {0, S}
            for e in edge_arr:
                for val in (e - lo, e - hi):
                    c_val = -S if val < -S else (S if val > S else val)
                    pts.add(abs(c_val))
            z_pts = sorted(pts)
        else:
            z_pts = [round(S * k / n_coarse) for k in range(n_coarse + 1)]
        M = len(z_pts) - 1
        w_pos = [0] * M
        w_neg = [0] * M
        i0 = max(0, bisect_right(edge_arr, lo - S) - 1)
        for idx_b in range(i0, n_bins):
            a_e = edge_arr[idx_b]
            if a_e >= hi + S:
                break
            z_e = edge_arr[idx_b + 1]
            w = lam_arr[idx_b]
            if w == 0:
                continue
            p_lo, p_hi = a_e - hi, z_e - lo
            for j in range(M):
                zl, zh = z_pts[j], z_pts[j + 1]
                if zl < p_hi and zh > p_lo and w > w_pos[j]:
                    w_pos[j] = w
                if -zh < p_hi and -zl > p_lo and w > w_neg[j]:
                    w_neg[j] = w
        z_out = [z_pts[0]]
        wp_out = [w_pos[0]]
        wn_out = [w_neg[0]]
        for j in range(1, M):
            if w_pos[j] == wp_out[-1] and w_neg[j] == wn_out[-1]:
                continue
            z_out.append(z_pts[j])
            wp_out.append(w_pos[j])
            wn_out.append(w_neg[j])
        z_out.append(z_pts[-1])
        W_out = [wp + wn for wp, wn in zip(wp_out, wn_out)]
        rz = [isqrt(S * S - z * z) for z in z_out]
        C_pre = [0] * (len(W_out) + 1)
        for i in range(len(W_out)):
            C_pre[i + 1] = C_pre[i] + W_out[i] * (z_out[i + 1] - z_out[i])
        A_suf = [0] * (len(W_out) + 1)
        for i in range(len(W_out) - 1, -1, -1):
            A_suf[i] = A_suf[i + 1] + W_out[i] * ((rz[i] + 1) - rz[i + 1])
        return z_out, rz, W_out, C_pre, A_suf

    def compute_beta(lo: int, hi: int) -> int:
        tot = max([0] + [gv for glo, ghi, gv in gs_orig if glo <= hi and lo <= ghi])
        u_hi = max(0, bS - lo)
        u_lo = max(0, bS - hi)
        for mk, nk, _, _, _, eS in temp_unr:
            dk = mk * mk + nk * nk
            c_num, s_num = 2 * mk * nk, mk * mk - nk * nk
            if bS <= lo or s_num * S <= u_lo * dk:
                continue
            if u_hi * dk <= s_num * S:
                ru = isqrt(S * S - u_hi * u_hi)
                tot += (4 * eS * u_hi + 2 * ru - 1) // (2 * ru)
            else:
                tot += (4 * eS * s_num + 2 * c_num - 1) // (2 * c_num)
        for mk, nk, _, _, _, _, eS in temp_bh:
            dk = mk * mk + nk * nk
            c_num, s_num = 2 * mk * nk, mk * mk - nk * nk
            if bS <= lo or s_num * S <= u_lo * dk:
                continue
            if u_hi * dk <= s_num * S:
                ru = isqrt(S * S - u_hi * u_hi)
                lhs = 4 * eS * u_hi * d_ab * q_d
                sub = 4 * eS * ru * a0_num * q_n
                den = 2 * ru * d_ab * q_d
                if lhs > sub:
                    tot += (lhs - sub + den - 1) // den
            else:
                lhs = 4 * eS * s_num * d_ab * q_d
                sub = 4 * eS * c_num * a0_num * q_n
                den = 2 * c_num * d_ab * q_d
                if lhs > sub:
                    tot += (lhs - sub + den - 1) // den
        return tot

    def eval_vert(z_out, z_scaled_cache, rz, W_out, C_pre, A_suf, beta_u: int, wx_n: int, wy_n: int, w_d: int) -> bool:
        a = (wx_n * S + w_d - 1) // w_d
        c = (abs(q_n * w_d - wy_n * q_d) * S + (q_d * w_d) - 1) // (q_d * w_d)
        r = isqrt(a * a + c * c)
        M = len(W_out)
        cS = c * S
        r1 = r + 1
        if r1 not in z_scaled_cache:
            z_scaled_cache[r1] = [z * r1 for z in z_out]
        k_lo = bisect_right(z_scaled_cache[r1], cS) - 1
        if k_lo < 0:
            k_lo = 0
        k_hi = k_lo + 1
        assert k_hi == M or z_out[k_hi] * r >= cS
        r1S = r1 * S
        sub_term = a * rz[k_hi] + c * z_out[k_lo]
        assert sub_term <= r1S
        flux_S2 = c * C_pre[k_lo] + W_out[k_lo] * (r1S - sub_term) + a * A_suf[k_hi]
        lhs = (
            flux_S2 * q_d * w_d
            + WS * S * eta_S * abs(q_n * w_d - wy_n * q_d)
            + WS * S * q_d * beta_u * wx_n
            - WS * S * q_d * mu_S * wy_n
        )
        return lhs * cap_d < cap_n * (WS * S * S * q_d * w_d)

    def try_leaf(lo: int, hi: int) -> bool:
        beta_u = compute_beta(lo, hi)
        for nc in (4, 8, 16, None):
            z_out, rz, W_out, C_pre, A_suf = make_folded_grid(lo, hi, nc)
            z_cache: dict[int, list[int]] = {}
            if not (eval_vert(z_out, z_cache, rz, W_out, C_pre, A_suf, beta_u, 0, -1, 1) and
                    eval_vert(z_out, z_cache, rz, W_out, C_pre, A_suf, beta_u, 0, 1, 1)):
                continue
            stack = [(-Q_ANG, 0), (0, Q_ANG)]
            failed = False
            while stack:
                p1, p2 = stack.pop()
                wx_n, wy_n, w_d = Q_ANG * Q_ANG - p1 * p2, Q_ANG * (p1 + p2), Q_ANG * Q_ANG + p1 * p2
                if eval_vert(z_out, z_cache, rz, W_out, C_pre, A_suf, beta_u, wx_n, wy_n, w_d):
                    continue
                if p2 - p1 <= 1:
                    failed = True
                    break
                mid = (p1 + p2) // 2
                ux, uy, ud = Q_ANG * Q_ANG - mid * mid, 2 * Q_ANG * mid, Q_ANG * Q_ANG + mid * mid
                if not eval_vert(z_out, z_cache, rz, W_out, C_pre, A_suf, beta_u, ux, uy, ud):
                    failed = True
                    break
                stack.append((mid, p2))
                stack.append((p1, mid))
            if not failed:
                return True
        return False

    leaf_count = 0
    init_pts = sorted({0, bS} | {glo for glo, _, _ in gs_orig if 0 <= glo <= bS} | {ghi for _, ghi, _ in gs_orig if 0 <= ghi <= bS})
    work = [(init_pts[i], init_pts[i + 1], 0) for i in range(len(init_pts) - 1) if init_pts[i] < init_pts[i + 1]]
    while work:
        lo, hi, depth = work.pop()
        if try_leaf(lo, hi):
            leaf_count += 1
        else:
            assert depth < 20, f"Subdivision failed on [{lo}, {hi}] in {m['name']}"
            mid = (lo + hi) // 2
            work.append((mid, hi, depth + 1))
            work.append((lo, mid, depth + 1))
    return m["name"], leaf_count


def verify_10leg_excess() -> None:
    d0 = F(635245, 10**6)
    um = F(664248, 10**6)
    s_lo, _ = sqrt_bracket(1 - d0 * d0)
    yb_hi = 2 - s_lo
    _, seg1_hi = sqrt_bracket((1 + um - d0) ** 2 + (yb_hi - 1) ** 2)
    _, seg2_hi = sqrt_bracket((um - d0) ** 2 + yb_hi ** 2)
    excess_hi = 2 * seg1_hi + 2 * seg2_hi - 2 * (1 + um)
    bound = F(12353529, 10**7)
    assert excess_hi < bound
    assert (bound + 1) ** 2 < 5
    print("  [PASS] Supplementary boundary-layer witness: 10-leg boundary-layer excess E_10 < 1.2353529 < sqrt(5) - 1")


def main() -> None:
    if not __debug__:
        raise SystemExit("Run Python without -O to evaluate the certificate assertions.")
    t0 = time.time()
    print("=== Hallway Guarding Standalone Exact-Rational Certificate Verifier ===")
    payloads = load_json_payloads(Path(__file__).resolve().parent)
    verify_qa_and_wavefront_interval()
    verify_twoway_farkas(payloads["twoway_24perm_farkas.json"])

    verify_surface_cut(
        payloads["quarter_record_surface_cert_64.json"],
        "64-leg record",
        F(1, 4),
        F(6944691333740, 10**12),
        64,
    )
    expected_18leg = [
        ("q1_4", F(1, 4), F(69446905, 10**7)),
        ("q7_25", F(7, 25), F(6100184, 10**6)),
        ("q3_10", F(3, 10), F(5631526, 10**6)),
        ("q1_3", F(1, 3), F(497565174, 10**8)),
        ("q7_20", F(7, 20), F(4694534, 10**6)),
        ("q2_5", F(2, 5), F(3990757, 10**6)),
    ]
    six_certs = payloads["six_18leg_surface_certs.json"]
    assert len(six_certs) == len(expected_18leg)
    for entry, (exp_tag, exp_q, exp_w) in zip(six_certs, expected_18leg):
        assert entry["tag"] == exp_tag
        assert F(entry["q_num"], entry["q_den"]) == exp_q
        assert F(entry["w_lb_num"], entry["w_lb_den"]) == exp_w
        verify_surface_cut(entry["cert"], f"18-leg {exp_tag}", exp_q, exp_w, 18)

    expected_cont = [
        ("cert_unrestricted_q037_W535.json", F(37, 100), F(107, 20), None),
        ("cert_unrestricted_q1_3_W612.json", F(1, 3), F(153, 25), None),
        ("cert_unrestricted_q25_W810.json", F(1, 4), F(81, 10), None),
        ("cert_q25_H080_W720.json", F(1, 4), F(36, 5), F(4, 5)),
        ("cert_q25_H098_W765.json", F(1, 4), F(153, 20), F(49, 50)),
        ("cert_q25_H100_W770.json", F(1, 4), F(77, 10), F(1, 1)),
        ("cert_q25_H125_W790.json", F(1, 4), F(79, 10), F(5, 4)),
        ("cert_q25_H150_W798.json", F(1, 4), F(399, 50), F(3, 2)),
    ]
    cont_certs = payloads["continuum_upper_8certs_compact.json"]
    assert len(cont_certs) == len(expected_cont)
    for cert, (exp_nm, exp_q, exp_w, exp_h) in zip(cont_certs, expected_cont):
        assert cert["name"] == exp_nm and F(cert["q"]) == exp_q and F(cert["width"]) == exp_w
        if exp_h is None:
            assert cert.get("height_bound") is None
        else:
            assert F(cert["height_bound"]) == exp_h
        nm, n_leaves = verify_single_continuum_cert(cert)
        thm_tag = "Unrestricted flux inequality" if exp_h is None else "Bounded-excursion chord inequality"
        print(f"  [PASS] {thm_tag}: {nm} (q={cert['q']}, W={cert['width']}, {n_leaves} adaptive leaves)")

    verify_10leg_excess()
    print(f"=== ALL CERTIFICATES VERIFIED IN {time.time() - t0:.2f}s (ZERO EXTERNAL DEPENDENCIES) ===")


if __name__ == "__main__":
    main()

